Analytic Result of Higgs Boson Decay to Gluons with Full Quark Mass Dependence

We report the first analytic calculation of the Higgs boson decay width to gluons up to next-to-leading order in quantum chromodynamics including full dependence on the bottom and charm quark masses. The interference between top- and bottom/charm-quark-induced amplitudes provides unexpectedly large contributions because the large logarithms of the bottom (charm) quark masses over the Higgs boson mass compensate for the suppression of the Yukawa coupling. These logarithms exhibit a unique structure distinct from Sudakov resummation and more complex than the Higgs-gluon-gluon form factor. Our results demonstrate that the previous calculation with massless bottom and charm quarks overestimates the decay width by nearly 20%. The prediction of the partial decay width with massive quarks provides essential theory input needed in the precise determination of Higgs couplings at future colliders.

==> Auxiliary_file/Cal_MSBar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     66962,       1862]
NotebookOptionsPosition[     63438,       1806]
NotebookOutlinePosition[     63855,       1823]
CellTagsIndexPosition[     63812,       1820]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"DeltaC1C10MSBar", "=", 
   FractionBox[
    RowBox[{"CA", "*", "CF", "*", "mH2", "*", "mH"}], 
    RowBox[{"2", "Pi", "*", 
     RowBox[{"v", "^", "2"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaC1C11MSBar", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"mH2", "*", "mH"}], 
     RowBox[{"Pi", "*", 
      RowBox[{"v", "^", "2"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", "CF", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "6"]}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "6"], 
          RowBox[{"Log", "[", "zc", "]"}]}], "-", 
         RowBox[{
          FractionBox["2", "6"], " ", 
          RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["CA", "2"], " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["11", "12"], " ", 
          RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
         FractionBox["73", "24"]}], ")"}]}], "+", 
      RowBox[{"CA", "*", "CF", "*", "nl", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "6"]}], " ", 
          RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
         FractionBox["7", "12"]}], ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9552446335637665`*^9, 3.955244731560624*^9}, {
   3.9552449922386894`*^9, 3.9552450125882072`*^9}, {3.955245088176176*^9, 
   3.955245098773842*^9}, 3.9552459327014856`*^9, {3.955247315927965*^9, 
   3.955247318020608*^9}, {3.955440767268862*^9, 3.9554407767433047`*^9}, 
   3.955440886903166*^9, {3.9554440241888137`*^9, 3.9554440281510673`*^9}, {
   3.956802958833851*^9, 3.956802959267517*^9}, {3.957506691527568*^9, 
   3.9575066917186823`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"25a08101-96d2-43de-a627-1bc7be0aca4c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeltaC2C22MSBarmb", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"128", " ", 
      SuperscriptBox["z", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{"4", " ", "z"}]}], ")"}], "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "z", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]]}], ")"}]}],
          "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "-", 
         RowBox[{"8", " ", "z"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "z", "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]]}], 
              ")"}]}], "]"}], "2"]}]}], ")"}]}]}], ")"}], "*", "CA", "*", 
    "CF", "*", 
    FractionBox[
     RowBox[{
      RowBox[{"mbMSBar", "^", "2"}], "*", 
      RowBox[{"mbMSBar", "^", "2"}]}], 
     RowBox[{"Pi", "*", 
      RowBox[{"v", "^", "2"}], "mH"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaC2C22MSBarmc", "=", 
   RowBox[{"DeltaC2C22MSBarmb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "->", "zc"}], ",", 
      RowBox[{"mbMSBar", "->", "mcMSBar"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaC2C22MSBarmbmc", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"64", " ", "mH", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"], " ", "z", " ", "zc"}]], "CA", " ", "CF", " ", 
    SuperscriptBox["mbMSBar", "2"], " ", 
    SuperscriptBox["mcMSBar", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "zc"}], ")"}], " ", 
       RowBox[{"Log", "[", "u", "]"}], " ", 
       RowBox[{"Log", "[", "uc", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{"4", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "zc"}], ")"}]}], "+", 
         RowBox[{"4", " ", "zc"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "zc"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "uc", "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "zc"}], ")"}]}], "+", 
         RowBox[{"4", " ", "zc"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "zc"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "uc", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9552461478869047`*^9, 3.955246180863595*^9}, 
   3.9552476362633514`*^9, {3.9554408241314077`*^9, 3.9554408282884007`*^9}, {
   3.9554440358366156`*^9, 3.9554440597273955`*^9}, {3.9568030292628436`*^9, 
   3.956803031529581*^9}, {3.9568030912038946`*^9, 3.9568030951430387`*^9}, {
   3.9568032161809015`*^9, 3.9568032200547547`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"05c73841-4c23-43a8-a363-67c6657ee821"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeltaC1C21MSBarmb", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"mH", "*", 
      RowBox[{"mbMSBar", "^", "2"}]}], 
     RowBox[{"Pi", "*", 
      RowBox[{"v", "^", "2"}]}]], "CA", "*", "CF", "*", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "4"}], ")"}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "4"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"z", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "-", "4"}], ")"}], " ", "z"}]], "-", "2"}], 
           ")"}]}], "]"}], "2"]}]}], 
     RowBox[{"8", " ", "z"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaC1C21MSBarmc", "=", 
   RowBox[{"DeltaC1C21MSBarmb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "->", "zc"}], ",", 
      RowBox[{"zc", "->", "z"}], ",", 
      RowBox[{"mbMSBar", "->", "mcMSBar"}], ",", 
      RowBox[{"mcMSBar", "->", "mbMSBar"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaC1C22MSBarmb", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"CA", " ", "CF", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "zc", "]"}], "-", 
        RowBox[{"Log", "[", "u", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "u"}], "]"}], "+", 
           RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"24", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"288", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], "4"], " ", 
       SuperscriptBox["v", "2"]}]], "CA", " ", "CF", " ", 
     SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", "nl", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "233"}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"848", " ", "u"}], "-", 
       RowBox[{"1230", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"124", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"848", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"233", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"42", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"124", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"192", " ", "u", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"288", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1152", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], "4"], " ", 
       SuperscriptBox["v", "2"]}]], 
     SuperscriptBox["CA", "2"], " ", "CF", " ", 
     SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5321"}], "-", 
       RowBox[{"698", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"17600", " ", "u"}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u"}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "u"}], "-", 
       RowBox[{"24558", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"2776", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"17600", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"5321", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"698", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"690", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"156", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"2304", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"1680", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"2304", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"690", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"372", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"698", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"1152", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"216", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"2776", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"288", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"216", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"698", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"192", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"560", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
       RowBox[{"124", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"36", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
       RowBox[{"528", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"3360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"528", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"528", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"1152", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"3360", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"528", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"1056", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"264", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"4224", " ", "u", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"6336", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"528", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"4224", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"1056", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"264", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"264", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"528", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"264", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"46", " ", "u"}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"46", " ", "u"}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"1056", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"2304", " ", "u", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"6720", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"2304", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"1056", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"960", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], "3"], " ", 
       SuperscriptBox["v", "2"]}]], "CA", " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
     RowBox[{"(", 
      RowBox[{"2160", "+", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"6480", " ", "u"}], "-", 
       RowBox[{"1920", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u"}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "u"}], "+", 
       RowBox[{"6480", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"1920", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"480", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"1920", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"640", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"2400", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"440", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"2280", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"1560", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"600", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
       RowBox[{"400", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
       RowBox[{"760", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
       RowBox[{"5", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"1440", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"960", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"4320", " ", "u", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"4320", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"960", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"480", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"2160", " ", "u", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"900", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"900", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"360", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"900", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"900", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"120", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u", "-", 
             SuperscriptBox["u", "2"], "+", 
             SuperscriptBox["u", "3"]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"5", " ", "u"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["u", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "u", "]"}]}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u", "-", 
             SuperscriptBox["u", "2"], "+", 
             SuperscriptBox["u", "3"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"480", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["u", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", "u", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1680", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"2160", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"1680", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"3840", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"1920", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1920", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1920", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1920", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"3840", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"6480", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"6480", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"6480", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"6480", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"8640", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "-", 
       RowBox[{"8640", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "+", 
       RowBox[{"8640", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "-", 
       RowBox[{"8640", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"3600", " ", "u", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"3600", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"960", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"960", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"960", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaC1C22MSBarmc", "=", 
   RowBox[{"DeltaC1C22MSBarmb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", "->", "uc"}], ",", 
      RowBox[{"z", "->", "zc"}], ",", 
      RowBox[{"mbMSBar", "->", "mcMSBar"}], ",", 
      RowBox[{"uc", "->", "u"}], ",", 
      RowBox[{"zc", "->", "z"}], ",", 
      RowBox[{"mcMSBar", "->", "mbMSBar"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.955245934068782*^9, 3.9552459578209496`*^9}, {
   3.955440781229329*^9, 3.95544078584956*^9}, 3.9554440290931273`*^9, {
   3.9554440665889273`*^9, 3.9554440679816647`*^9}, {3.956802997036317*^9, 
   3.9568029998247976`*^9}, {3.956803150636999*^9, 3.956803174013444*^9}, {
   3.9568032324889464`*^9, 3.9568032327766566`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"4f40ba5e-92a1-44a8-b1eb-af84d0e9e1d6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.957507129943186*^9, 
  3.9578366930697904`*^9},ExpressionUUID->"ac3c6daf-8f63-4541-952d-\
86139fcb061e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alsList", "=", 
   RowBox[{"{", 
    RowBox[{"0.125257", ",", "0.112715", ",", "0.102501"}], "}"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[136]:=",ExpressionUUID->"727b843f-885e-416d-a6d4-219d5ce236f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mbMSBarList", "=", 
   RowBox[{"{", 
    RowBox[{"2.95631", ",", "2.78425", ",", "2.63908"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mcMSBarList", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.633151620576442", ",", "0.5963012781395683", ",", 
     "0.5652102422398577"}], "}"}]}], ";"}]}], "Input",
 CellLabel->
  "In[137]:=",ExpressionUUID->"9ba80001-8ccf-4356-83cf-7954b112878c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], 
     RowBox[{"(", 
      FractionBox["als", "Pi"], ")"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["als", "Pi"], ")"}], "^", "2"}], 
     RowBox[{"(", 
      FractionBox["11", "48"], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9567976455653453`*^9, 3.956797664630707*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"4fc79b5a-d9c1-4b95-bd34-bbdcf0e034c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"N1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mbMSBar", "->", 
      RowBox[{"mbMSBarList", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"mcMSBar", "->", 
      RowBox[{"mcMSBarList", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"mH", "->", 
      FractionBox["12509", "100"]}], ",", 
     RowBox[{"GF", "->", 
      RowBox[{"1.166378", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}]}], ",", 
     RowBox[{"als", "->", 
      RowBox[{"alsList", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]mH2", "->", 
      FractionBox["1", "4"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mbMSBar", "->", 
      RowBox[{"mbMSBarList", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"mcMSBar", "->", 
      RowBox[{"mcMSBarList", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"mH", "->", 
      FractionBox["12509", "100"]}], ",", 
     RowBox[{"GF", "->", 
      RowBox[{"1.166378", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}]}], ",", 
     RowBox[{"als", "->", 
      RowBox[{"alsList", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]mH2", "->", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mbMSBar", "->", 
      RowBox[{"mbMSBarList", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"mcMSBar", "->", 
      RowBox[{"mcMSBarList", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"mH", "->", 
      FractionBox["12509", "100"]}], ",", 
     RowBox[{"GF", "->", 
      RowBox[{"1.166378", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}]}], ",", 
     RowBox[{"als", "->", 
      RowBox[{"alsList", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]mH2", "->", "4"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9567974892064424`*^9, 3.956797611039134*^9}, {
  3.956803278098402*^9, 3.956803313861535*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"b793160d-82f6-4cec-8246-9df047d9f4b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CA", "->", "3"}], ",", 
     RowBox[{"CF", "->", 
      FractionBox["4", "3"]}], ",", 
     RowBox[{"nl", "->", "3"}], ",", 
     RowBox[{"v", "\[Rule]", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SqrtBox["GF"]}]]}], ",", 
     RowBox[{"mH2", "->", 
      RowBox[{"mH", "^", "2"}]}], ",", 
     RowBox[{"zc", "->", 
      FractionBox[
       RowBox[{"mH", "^", "2"}], 
       RowBox[{"mcMSBar", "^", "2"}]]}], ",", 
     RowBox[{"z", "->", 
      FractionBox[
       RowBox[{"mH", "^", "2"}], 
       RowBox[{"mbMSBar", "^", "2"}]]}], ",", 
     RowBox[{"u", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}]], " ", 
          SqrtBox["z"]}], "+", "z"}], ")"}]}]}], ",", 
     RowBox[{"uc", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", "zc"}]], " ", 
          SqrtBox["zc"]}], "+", "zc"}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9567977777092185`*^9, 3.956797843102757*^9}, {
  3.9568033240181675`*^9, 3.9568033284629416`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"9eaea177-c42a-44a4-939a-707f8930ab71"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "C1C1", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**"}], "******)"}]], "Input",
 CellChangeTimes->{{3.9568020569160852`*^9, 3.9568020636903534`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"685303d6-72b2-427c-b18c-2b59d87cfdfa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "DeltaC1C10MSBar", ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "DeltaC1C10MSBar", ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "DeltaC1C10MSBar", ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", "N3"}]}], "Input",
 CellChangeTimes->{{3.9567976618065944`*^9, 3.956797711492586*^9}, {
  3.956797849796812*^9, 3.9567978570223823`*^9}, {3.956803344872795*^9, 
  3.956803368765414*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"0096ee12-ff88-4bce-a880-848841636b5c"],

Cell[BoxData[
 FormBox["0.22690496134382623`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.956797681211599*^9, 3.9567977128477726`*^9}, 
   3.956797857837058*^9, 3.956802051261565*^9, {3.9568033601347475`*^9, 
   3.9568033695697513`*^9}, 3.957506725510257*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"39bd8a54-f799-44b0-b906-f3262e25839a"],

Cell[BoxData[
 FormBox["0.183739872674589`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.956797681211599*^9, 3.9567977128477726`*^9}, 
   3.956797857837058*^9, 3.956802051261565*^9, {3.9568033601347475`*^9, 
   3.9568033695697513`*^9}, 3.957506725514261*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"beddb26b-49cc-407a-8eed-17e742f94e40"],

Cell[BoxData[
 FormBox["0.15194841881042373`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.956797681211599*^9, 3.9567977128477726`*^9}, 
   3.956797857837058*^9, 3.956802051261565*^9, {3.9568033601347475`*^9, 
   3.9568033695697513`*^9}, 3.9575067255162587`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"1152dfa0-82e8-470e-bec4-688dccdf5284"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"DeltaC1C10MSBar", "+", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], "DeltaC1C11MSBar"}]}], ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", 
  "N1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"DeltaC1C10MSBar", "+", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], "DeltaC1C11MSBar"}]}], ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", 
  "N2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"DeltaC1C10MSBar", "+", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], "DeltaC1C11MSBar"}]}], ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", "N3"}]}], "Input",
 CellChangeTimes->{{3.956803372516907*^9, 3.956803377228382*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"1a5d88ce-813c-4c89-8824-441e3f271229"],

Cell[BoxData[
 FormBox["0.08065325905465313`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9568033777529016`*^9, 3.9575067819338503`*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"790dd51d-1c8e-4bba-874d-735a2e0f8b9f"],

Cell[BoxData[
 FormBox["0.09327585386516428`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9568033777529016`*^9, 3.9575067819378347`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"3506ee84-70b4-407c-9f99-a3ec9d92a888"],

Cell[BoxData[
 FormBox["0.09613842316751876`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9568033777529016`*^9, 3.957506781940829*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"8dce245b-6555-420f-acf1-9797e4400c59"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "C2C2", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**"}], "******)"}]], "Input",
 CellChangeTimes->{{3.956803393954468*^9, 3.956803394526094*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"62a82573-5bba-47bc-a112-ecb535146f90"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["als", "Pi"], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
     "DeltaC2C22MSBarmb", "+", "DeltaC2C22MSBarmc", "+", 
      "DeltaC2C22MSBarmbmc"}], ")"}], "*", 
    RowBox[{"C2", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["als", "Pi"], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
     "DeltaC2C22MSBarmb", "+", "DeltaC2C22MSBarmc", "+", 
      "DeltaC2C22MSBarmbmc"}], ")"}], "*", 
    RowBox[{"C2", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["als", "Pi"], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
     "DeltaC2C22MSBarmb", "+", "DeltaC2C22MSBarmc", "+", 
      "DeltaC2C22MSBarmbmc"}], ")"}], "*", 
    RowBox[{"C2", "^", "2"}]}], "//.", "rep"}], "/.", "N3"}]}], "Input",
 CellChangeTimes->{{3.9568034074538965`*^9, 3.956803419501614*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"40325f27-2c47-4623-95e9-9e860a883f35"],

Cell[BoxData[
 FormBox["0.0007440380626186643`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9568034208968773`*^9, 3.9575067833453007`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"41d3d95d-f050-4a02-8600-59b705279259"],

Cell[BoxData[
 FormBox["0.0005008911656042269`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9568034208968773`*^9, 3.957506783348317*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"b80ec39c-af2a-4a07-9ebe-fdda59edbb56"],

Cell[BoxData[
 FormBox["0.0003510491402983796`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9568034208968773`*^9, 3.957506783351409*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"0d6621b6-f30d-4f28-9a5c-c5e0f7d2c58e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "C1C2", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**"}], "******)"}]], "Input",
 CellChangeTimes->{3.9568034291447835`*^9},
 CellLabel->
  "In[168]:=",ExpressionUUID->"e2dd5400-e08a-4105-9f81-a25139b1affe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox["als", "Pi"], ")"}], 
       RowBox[{"(", 
        RowBox[{"DeltaC1C21MSBarmb", "+", "DeltaC1C21MSBarmc"}], ")"}], "*", 
       "C1", "*", "C2"}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox["als", "Pi"], ")"}], 
       RowBox[{"(", 
        RowBox[{"DeltaC1C21MSBarmb", "+", "DeltaC1C21MSBarmc"}], ")"}], "*", 
       "C1", "*", "C2"}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox["als", "Pi"], ")"}], 
       RowBox[{"(", 
        RowBox[{"DeltaC1C21MSBarmb", "+", "DeltaC1C21MSBarmc"}], ")"}], "*", 
       "C1", "*", "C2"}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", "N3"}]}], "Input",
 CellChangeTimes->{{3.9568023691226163`*^9, 3.9568024424856997`*^9}, {
  3.9568034463527718`*^9, 3.956803454509083*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"9dee56f9-2aa5-45a9-9897-1c941126f611"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.017718891917770384`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9568024375978456`*^9, 3.956802442709113*^9}, 
   3.9568034830131474`*^9, 3.957506784664912*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"ba0eca04-6696-4a90-abdc-a80e94ee0397"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.013255751198473541`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9568024375978456`*^9, 3.956802442709113*^9}, 
   3.9568034830131474`*^9, 3.957506784668472*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"751d5a24-c73b-4f35-a390-fe2c23c64611"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.010204980904397778`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9568024375978456`*^9, 3.956802442709113*^9}, 
   3.9568034830131474`*^9, 3.957506784671903*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"4af7b61d-ddcd-4212-ae6c-802f894f1993"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C21MSBarmb", "+", "DeltaC1C21MSBarmc"}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FractionBox["als", "Pi"], ")"}], "^", "2"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C22MSBarmb", "+", "DeltaC1C22MSBarmc"}], ")"}]}]}],
         ")"}], "*", "C1", "*", "C2"}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", 
  "N1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C21MSBarmb", "+", "DeltaC1C21MSBarmc"}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FractionBox["als", "Pi"], ")"}], "^", "2"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C22MSBarmb", "+", "DeltaC1C22MSBarmc"}], ")"}]}]}],
         ")"}], "*", "C1", "*", "C2"}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", 
  "N2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C21MSBarmb", "+", "DeltaC1C21MSBarmc"}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FractionBox["als", "Pi"], ")"}], "^", "2"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C22MSBarmb", "+", "DeltaC1C22MSBarmc"}], ")"}]}]}],
         ")"}], "*", "C1", "*", "C2"}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", "N3"}]}], "Input",
 CellChangeTimes->{{3.9568024536771574`*^9, 3.9568025188374863`*^9}, {
  3.956803460579344*^9, 3.9568034788382444`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"4276fa02-a2f9-42ad-b8b8-c421030b6d10"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.011092099848710544`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.956802495865138*^9, 3.956802519202119*^9}, 
   3.956803480830387*^9, 3.9575067853729773`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"a60c7882-640a-4d23-990e-ae42763dea86"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.01100263117008008`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.956802495865138*^9, 3.956802519202119*^9}, 
   3.956803480830387*^9, 3.9575067854357142`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"fbcef459-6a94-4b4b-a07e-75473c80929a"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.010182107024152048`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.956802495865138*^9, 3.956802519202119*^9}, 
   3.956803480830387*^9, 3.9575067854988937`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"d3b97eb4-e6fd-42e2-bb54-4910814816de"]
}, Open  ]]
},
WindowSize->{1070.25, 597.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9c947fd6-532a-4867-b910-19669fb609b6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1980, 53, 98, "Input",ExpressionUUID->"25a08101-96d2-43de-a627-1bc7be0aca4c"],
Cell[2541, 75, 4828, 145, 225, "Input",ExpressionUUID->"05c73841-4c23-43a8-a363-67c6657ee821"],
Cell[7372, 222, 36492, 969, 1452, "Input",ExpressionUUID->"4f40ba5e-92a1-44a8-b1eb-af84d0e9e1d6"],
Cell[43867, 1193, 152, 3, 28, "Input",ExpressionUUID->"ac3c6daf-8f63-4541-952d-86139fcb061e"],
Cell[44022, 1198, 239, 7, 28, "Input",ExpressionUUID->"727b843f-885e-416d-a6d4-219d5ce236f5"],
Cell[44264, 1207, 440, 13, 48, "Input",ExpressionUUID->"9ba80001-8ccf-4356-83cf-7954b112878c"],
Cell[44707, 1222, 590, 19, 66, "Input",ExpressionUUID->"4fc79b5a-d9c1-4b95-bd34-bbdcf0e034c4"],
Cell[45300, 1243, 2317, 68, 122, "Input",ExpressionUUID->"b793160d-82f6-4cec-8246-9df047d9f4b7"],
Cell[47620, 1313, 1571, 50, 91, "Input",ExpressionUUID->"9eaea177-c42a-44a4-939a-707f8930ab71"],
Cell[49194, 1365, 657, 20, 28, "Input",ExpressionUUID->"685303d6-72b2-427c-b18c-2b59d87cfdfa"],
Cell[CellGroupData[{
Cell[49876, 1389, 1236, 37, 114, "Input",ExpressionUUID->"0096ee12-ff88-4bce-a880-848841636b5c"],
Cell[51115, 1428, 350, 6, 31, "Output",ExpressionUUID->"39bd8a54-f799-44b0-b906-f3262e25839a"],
Cell[51468, 1436, 348, 6, 31, "Output",ExpressionUUID->"beddb26b-49cc-407a-8eed-17e742f94e40"],
Cell[51819, 1444, 352, 6, 31, "Output",ExpressionUUID->"1152dfa0-82e8-470e-bec4-688dccdf5284"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52208, 1455, 1530, 47, 169, "Input",ExpressionUUID->"1a5d88ce-813c-4c89-8824-441e3f271229"],
Cell[53741, 1504, 226, 4, 31, "Output",ExpressionUUID->"790dd51d-1c8e-4bba-874d-735a2e0f8b9f"],
Cell[53970, 1510, 226, 4, 31, "Output",ExpressionUUID->"3506ee84-70b4-407c-9f99-a3ec9d92a888"],
Cell[54199, 1516, 224, 4, 31, "Output",ExpressionUUID->"8dce245b-6555-420f-acf1-9797e4400c59"]
}, Open  ]],
Cell[54438, 1523, 653, 20, 28, "Input",ExpressionUUID->"62a82573-5bba-47bc-a112-ecb535146f90"],
Cell[CellGroupData[{
Cell[55116, 1547, 1193, 38, 122, "Input",ExpressionUUID->"40325f27-2c47-4623-95e9-9e860a883f35"],
Cell[56312, 1587, 228, 4, 31, "Output",ExpressionUUID->"41d3d95d-f050-4a02-8600-59b705279259"],
Cell[56543, 1593, 226, 4, 31, "Output",ExpressionUUID->"b80ec39c-af2a-4a07-9ebe-fdda59edbb56"],
Cell[56772, 1599, 226, 4, 31, "Output",ExpressionUUID->"0d6621b6-f30d-4f28-9a5c-c5e0f7d2c58e"]
}, Open  ]],
Cell[57013, 1606, 631, 20, 28, "Input",ExpressionUUID->"e2dd5400-e08a-4105-9f81-a25139b1affe"],
Cell[CellGroupData[{
Cell[57669, 1630, 1492, 45, 169, "Input",ExpressionUUID->"9dee56f9-2aa5-45a9-9897-1c941126f611"],
Cell[59164, 1677, 295, 6, 31, "Output",ExpressionUUID->"ba0eca04-6696-4a90-abdc-a80e94ee0397"],
Cell[59462, 1685, 295, 6, 31, "Output",ExpressionUUID->"751d5a24-c73b-4f35-a390-fe2c23c64611"],
Cell[59760, 1693, 295, 6, 31, "Output",ExpressionUUID->"4af7b61d-ddcd-4212-ae6c-802f894f1993"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60092, 1704, 2443, 75, 192, "Input",ExpressionUUID->"4276fa02-a2f9-42ad-b8b8-c421030b6d10"],
Cell[62538, 1781, 293, 6, 31, "Output",ExpressionUUID->"a60c7882-640a-4d23-990e-ae42763dea86"],
Cell[62834, 1789, 292, 6, 31, "Output",ExpressionUUID->"fbcef459-6a94-4b4b-a07e-75473c80929a"],
Cell[63129, 1797, 293, 6, 53, "Output",ExpressionUUID->"d3b97eb4-e6fd-42e2-bb54-4910814816de"]
}, Open  ]]
}
]
*)



==> Auxiliary_file/Cal_OS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     64213,       1804]
NotebookOptionsPosition[     60405,       1745]
NotebookOutlinePosition[     60822,       1762]
CellTagsIndexPosition[     60779,       1759]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"DeltaC1C10OS", "=", 
   FractionBox[
    RowBox[{"CA", "*", "CF", "*", "mH2", "*", "mH"}], 
    RowBox[{"2", "Pi", "*", 
     RowBox[{"v", "^", "2"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaC1C11OS", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"mH2", "*", "mH"}], 
     RowBox[{"Pi", "*", 
      RowBox[{"v", "^", "2"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", "CF", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "6"]}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "6"], 
          RowBox[{"Log", "[", "zc", "]"}]}], "-", 
         RowBox[{
          FractionBox["2", "6"], " ", 
          RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["CA", "2"], " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["11", "12"], " ", 
          RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
         FractionBox["73", "24"]}], ")"}]}], "+", 
      RowBox[{"CA", "*", "CF", "*", "nl", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "6"]}], " ", 
          RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
         FractionBox["7", "12"]}], ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9567969127190657`*^9, 3.956796920077507*^9}, {
   3.9567972151462183`*^9, 3.9567972153954105`*^9}, 3.957506804033991*^9},
 CellLabel->
  "In[175]:=",ExpressionUUID->"4b7bf222-8d5f-4ee3-85ed-0e949331d8dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeltaC2C22OSmb", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"128", " ", 
      SuperscriptBox["z", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{"4", " ", "z"}]}], ")"}], "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "z", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]]}], ")"}]}],
          "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "-", 
         RowBox[{"8", " ", "z"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "z", "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]]}], 
              ")"}]}], "]"}], "2"]}]}], ")"}]}]}], ")"}], "*", "CA", "*", 
    "CF", "*", 
    FractionBox[
     RowBox[{
      RowBox[{"mbOS", "^", "2"}], "*", 
      RowBox[{"mbOS", "^", "2"}]}], 
     RowBox[{"Pi", "*", 
      RowBox[{"v", "^", "2"}], "mH"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaC2C22OSmc", "=", 
   RowBox[{"DeltaC2C22OSmb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "->", "zc"}], ",", 
      RowBox[{"mbOS", "->", "mcOS"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.95679711643989*^9, 3.9567971488545694`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"a1cdf6f8-b050-4c9f-8fc3-c0c49d6e6088"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaC2C22OSmbmc", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"64", " ", "mH", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"], " ", "z", "*", "zc"}]], "CA", " ", "CF", " ", 
    SuperscriptBox["mbOS", "2"], " ", 
    SuperscriptBox["mcOS", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "zc"}], ")"}], " ", 
       RowBox[{"Log", "[", "u", "]"}], " ", 
       RowBox[{"Log", "[", "uc", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{"4", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "zc"}], ")"}]}], "+", 
         RowBox[{"4", " ", "zc"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "zc"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "uc", "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "zc"}], ")"}]}], "+", 
         RowBox[{"4", " ", "zc"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "zc"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "uc", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.956797181881838*^9, 3.956797199458051*^9}, {
  3.9568021195582848`*^9, 3.956802172664193*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"aee78dda-3b5f-4b02-8971-f4463ad7f40c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaC1C21OSmb", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"mH", "*", "mbOS", "*", "mbOS"}], 
     RowBox[{"Pi", "*", 
      RowBox[{"v", "^", "2"}]}]], "CA", "*", "CF", "*", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "4"}], ")"}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "4"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"z", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "-", "4"}], ")"}], " ", "z"}]], "-", "2"}], 
           ")"}]}], "]"}], "2"]}]}], 
     RowBox[{"8", " ", "z"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9568023163974757`*^9, 3.9568023166337643`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"4fd2f33c-49d1-4067-b8cc-baf08092e9cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaC1C21OSmc", "=", 
   RowBox[{"DeltaC1C21OSmb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "->", "zc"}], ",", 
      RowBox[{"zc", "->", "z"}], ",", 
      RowBox[{"mbOS", "->", "mcOS"}], ",", 
      RowBox[{"mcOS", "->", "mbOS"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.95680232352919*^9, 3.956802345008322*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"51b52015-00f2-4fde-8f26-3a0b6204d1c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaC1C22OSmb", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"CA", " ", "CF", " ", 
      SuperscriptBox["mbOS", "2"], " ", "mH", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "zc", "]"}], "+", 
        RowBox[{"Log", "[", "z", "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}]}], ")"}]}], 
     RowBox[{"24", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"288", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], "4"], " ", 
       SuperscriptBox["v", "2"]}]], "CA", " ", "CF", " ", 
     SuperscriptBox["mbOS", "2"], " ", "mH", " ", "nl", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "233"}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"848", " ", "u"}], "-", 
       RowBox[{"1230", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"124", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"848", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"233", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"42", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"124", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"192", " ", "u", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"288", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1152", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], "4"], " ", 
       SuperscriptBox["v", "2"]}]], 
     SuperscriptBox["CA", "2"], " ", "CF", " ", 
     SuperscriptBox["mbOS", "2"], " ", "mH", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5321"}], "-", 
       RowBox[{"698", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"17600", " ", "u"}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u"}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "u"}], "-", 
       RowBox[{"24558", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"2776", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"17600", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"5321", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"698", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"690", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"156", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"2304", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"1680", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"2304", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"690", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"372", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"698", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"1152", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"216", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"2776", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"288", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"216", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"698", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"192", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"560", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
       RowBox[{"124", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"36", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
       RowBox[{"528", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"3360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"528", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"528", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"1152", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"3360", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"528", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"1056", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"264", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"4224", " ", "u", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"6336", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"528", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"4224", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"1056", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"264", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"264", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"528", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"264", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"46", " ", "u"}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"46", " ", "u"}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"1056", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"2304", " ", "u", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"6720", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"2304", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"1056", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"960", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], "3"], " ", 
       SuperscriptBox["v", "2"]}]], "CA", " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["mbOS", "2"], " ", "mH", " ", 
     RowBox[{"(", 
      RowBox[{"1200", "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"3600", " ", "u"}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u"}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "u"}], "+", 
       RowBox[{"3600", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"1200", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"360", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"130", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"1450", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"1800", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"370", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"230", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"720", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"410", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"150", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
       RowBox[{"5", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"720", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"780", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"2160", " ", "u", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"1140", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"1140", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"780", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"780", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"1140", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"1140", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"780", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "-", 
       RowBox[{"90", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "+", 
       RowBox[{"120", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u", "-", 
             SuperscriptBox["u", "2"], "+", 
             SuperscriptBox["u", "3"]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"5", " ", "u"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["u", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "u", "]"}]}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u", "-", 
             SuperscriptBox["u", "2"], "+", 
             SuperscriptBox["u", "3"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"480", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["u", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", "u", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1680", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"2160", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"1680", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"3840", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"1920", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1920", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1920", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1920", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"3840", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"6480", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"6480", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"6480", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"6480", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"8640", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "-", 
       RowBox[{"8640", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "+", 
       RowBox[{"8640", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "-", 
       RowBox[{"8640", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"3600", " ", "u", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"3600", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"960", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"960", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"960", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.955245960689891*^9, 3.9552459713427615`*^9}, {
   3.955246053961046*^9, 3.9552460624494457`*^9}, {3.9554407940483246`*^9, 
   3.9554408047836013`*^9}, 3.9567972504389544`*^9, {3.9567972933847227`*^9, 
   3.956797293661064*^9}, {3.956797331089447*^9, 3.956797361494938*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"2fb9a56a-bbd9-43fd-9264-9dd2e0b38915"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaC1C22OSmc", "=", 
   RowBox[{"DeltaC1C22OSmb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", "->", "uc"}], ",", 
      RowBox[{"z", "->", "zc"}], ",", 
      RowBox[{"mbOS", "->", "mcOS"}], ",", 
      RowBox[{"uc", "->", "u"}], ",", 
      RowBox[{"zc", "->", "z"}], ",", 
      RowBox[{"mcOS", "->", "mbOS"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9567973656329594`*^9, 3.9567974181356173`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"7eac105d-8c9b-4bb7-bec6-61cd4269fcc0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9578367022782097`*^9},ExpressionUUID->"c5c49398-ad95-4bd5-bdcc-\
54a2675dc908"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alsList", "=", 
   RowBox[{"{", 
    RowBox[{"0.125257", ",", "0.112715", ",", "0.102501"}], "}"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[184]:=",ExpressionUUID->"e959be4d-f7cf-470a-b6ae-e3056cb97b1e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], 
     RowBox[{"(", 
      FractionBox["als", "Pi"], ")"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["als", "Pi"], ")"}], "^", "2"}], 
     RowBox[{"(", 
      FractionBox["11", "48"], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9567976455653453`*^9, 3.956797664630707*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"9b94e0e2-66da-4dc4-8ff3-02d2dbd54475"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"N1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mbOS", "->", 
      FractionBox["507", "100"]}], ",", 
     RowBox[{"mcOS", "->", 
      FractionBox["2775", "1000"]}], ",", 
     RowBox[{"mH", "->", 
      FractionBox["12509", "100"]}], ",", 
     RowBox[{"GF", "->", 
      RowBox[{"1.166378", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}]}], ",", 
     RowBox[{"als", "->", 
      RowBox[{"alsList", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]mH2", "->", 
      FractionBox["1", "4"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mbOS", "->", 
      FractionBox["507", "100"]}], ",", 
     RowBox[{"mcOS", "->", 
      FractionBox["2775", "1000"]}], ",", 
     RowBox[{"mH", "->", 
      FractionBox["12509", "100"]}], ",", 
     RowBox[{"GF", "->", 
      RowBox[{"1.166378", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}]}], ",", 
     RowBox[{"als", "->", 
      RowBox[{"alsList", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]mH2", "->", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mbOS", "->", 
      FractionBox["507", "100"]}], ",", 
     RowBox[{"mcOS", "->", 
      FractionBox["2775", "1000"]}], ",", 
     RowBox[{"mH", "->", 
      FractionBox["12509", "100"]}], ",", 
     RowBox[{"GF", "->", 
      RowBox[{"1.166378", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}]}], ",", 
     RowBox[{"als", "->", 
      RowBox[{"alsList", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]mH2", "->", "4"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9567974892064424`*^9, 3.956797611039134*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"40f45f74-a777-4656-b1c2-ee53463f3bc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CA", "->", "3"}], ",", 
     RowBox[{"CF", "->", 
      FractionBox["4", "3"]}], ",", 
     RowBox[{"nl", "->", "3"}], ",", 
     RowBox[{"v", "\[Rule]", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SqrtBox["GF"]}]]}], ",", 
     RowBox[{"mH2", "->", 
      RowBox[{"mH", "^", "2"}]}], ",", 
     RowBox[{"zc", "->", 
      FractionBox[
       RowBox[{"mH", "^", "2"}], 
       RowBox[{"mcOS", "^", "2"}]]}], ",", 
     RowBox[{"z", "->", 
      FractionBox[
       RowBox[{"mH", "^", "2"}], 
       RowBox[{"mbOS", "^", "2"}]]}], ",", 
     RowBox[{"u", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}]], " ", 
          SqrtBox["z"]}], "+", "z"}], ")"}]}]}], ",", 
     RowBox[{"uc", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", "zc"}]], " ", 
          SqrtBox["zc"]}], "+", "zc"}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9567977777092185`*^9, 3.956797843102757*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"ed1ea421-d77e-4768-90dc-5b21ab9dfb62"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "C1C1", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**"}], "******)"}]], "Input",
 CellChangeTimes->{{3.9568020569160852`*^9, 3.9568020636903534`*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"1c952737-d46e-452b-b876-aa8f1e311721"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "DeltaC1C10OS", ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "DeltaC1C10OS", ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "DeltaC1C10OS", ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", "N3"}]}], "Input",
 CellChangeTimes->{{3.9567976618065944`*^9, 3.956797711492586*^9}, {
  3.956797849796812*^9, 3.9567978570223823`*^9}, {3.9568042469017715`*^9, 
  3.956804249978273*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"88c0c820-99d4-4d72-baec-536a696f89ff"],

Cell[BoxData[
 FormBox["0.22690496134382623`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.956797681211599*^9, 3.9567977128477726`*^9}, 
   3.956797857837058*^9, 3.956802051261565*^9, 3.9568042505018735`*^9, 
   3.9575068151147404`*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"2cd71414-a2db-4dbf-9afb-923d6f4da4c4"],

Cell[BoxData[
 FormBox["0.183739872674589`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.956797681211599*^9, 3.9567977128477726`*^9}, 
   3.956797857837058*^9, 3.956802051261565*^9, 3.9568042505018735`*^9, 
   3.9575068151190944`*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"7b5f35d7-d5df-4371-8f89-b23357d0cef6"],

Cell[BoxData[
 FormBox["0.15194841881042373`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.956797681211599*^9, 3.9567977128477726`*^9}, 
   3.956797857837058*^9, 3.956802051261565*^9, 3.9568042505018735`*^9, 
   3.957506815121114*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"5e94f535-427c-42d7-9c72-ace8651314db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"DeltaC1C10OS", "+", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], "DeltaC1C11OS"}]}], ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", 
  "N1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"DeltaC1C10OS", "+", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], "DeltaC1C11OS"}]}], ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", 
  "N2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"DeltaC1C10OS", "+", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], "DeltaC1C11OS"}]}], ")"}], "*", 
       RowBox[{"C1", "^", "2"}]}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", "N3"}]}], "Input",
 CellChangeTimes->{{3.9567977593107634`*^9, 3.956797764451604*^9}, {
  3.956797861011586*^9, 3.9567978655371695`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"8b0e41b2-1a11-423a-9afc-85b1156be034"],

Cell[BoxData[
 FormBox["0.0928187945601465`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9567977650842338`*^9, 3.956797866305127*^9, 
  3.9568020519517884`*^9, 3.9575068220005913`*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"8f9a722a-1fdd-46fa-a846-815579fed01b"],

Cell[BoxData[
 FormBox["0.10266774483171162`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9567977650842338`*^9, 3.956797866305127*^9, 
  3.9568020519517884`*^9, 3.9575068220046377`*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"6520dea0-b8a1-4df9-a721-9f7a209bd809"],

Cell[BoxData[
 FormBox["0.10355543514735346`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9567977650842338`*^9, 3.956797866305127*^9, 
  3.9568020519517884`*^9, 3.957506822007596*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"afc82f0f-d822-4da9-b03f-31a4925e989c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "C2C2", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**"}], "******)"}]], "Input",
 CellChangeTimes->{{3.956802068965291*^9, 3.956802069630849*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"b10b21ce-269f-4b68-be3e-cfd131d61e74"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["als", "Pi"], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
     "DeltaC2C22OSmb", "+", "DeltaC2C22OSmc", "+", "DeltaC2C22OSmbmc"}], 
     ")"}], "*", 
    RowBox[{"C2", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["als", "Pi"], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
     "DeltaC2C22OSmb", "+", "DeltaC2C22OSmc", "+", "DeltaC2C22OSmbmc"}], 
     ")"}], "*", 
    RowBox[{"C2", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["als", "Pi"], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
     "DeltaC2C22OSmb", "+", "DeltaC2C22OSmc", "+", "DeltaC2C22OSmbmc"}], 
     ")"}], "*", 
    RowBox[{"C2", "^", "2"}]}], "//.", "rep"}], "/.", "N3"}]}], "Input",
 CellChangeTimes->{{3.9568020800753584`*^9, 3.9568021409676375`*^9}, {
  3.956802199310899*^9, 3.9568022028618784`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"3812f7c5-c6fa-427b-bf5d-57c0f4d8d81a"],

Cell[BoxData[
 FormBox["0.006287511506834006`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9568021414835443`*^9, 3.9568022031407976`*^9}, 
   3.957506823797928*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"1ce8c12e-ce55-43b9-a7a6-87d9460fec35"],

Cell[BoxData[
 FormBox["0.005091411650339072`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9568021414835443`*^9, 3.9568022031407976`*^9}, 
   3.957506823800906*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"1444b513-0fd5-4715-b8b3-f143ddd8a3b0"],

Cell[BoxData[
 FormBox["0.0042104739625684106`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9568021414835443`*^9, 3.9568022031407976`*^9}, 
   3.9575068238049884`*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"e56f52d2-f6be-425b-ab62-30fc69aa328a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "C1C2", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**"}], "******)"}]], "Input",
 CellChangeTimes->{{3.9568022087540636`*^9, 3.956802208895589*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"75d47831-0e01-4bbf-9061-8dda586ff2f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox["als", "Pi"], ")"}], 
       RowBox[{"(", 
        RowBox[{"DeltaC1C21OSmb", "+", "DeltaC1C21OSmc"}], ")"}], "*", "C1", 
       "*", "C2"}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox["als", "Pi"], ")"}], 
       RowBox[{"(", 
        RowBox[{"DeltaC1C21OSmb", "+", "DeltaC1C21OSmc"}], ")"}], "*", "C1", 
       "*", "C2"}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", 
  "N2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox["als", "Pi"], ")"}], 
       RowBox[{"(", 
        RowBox[{"DeltaC1C21OSmb", "+", "DeltaC1C21OSmc"}], ")"}], "*", "C1", 
       "*", "C2"}], ",", 
      RowBox[{"als", "^", "2"}]}], "]"}], 
    RowBox[{"als", "^", "2"}]}], "//.", "rep"}], "/.", "N3"}]}], "Input",
 CellChangeTimes->{{3.9568023691226163`*^9, 3.9568024424856997`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"f215bfbb-1bd3-4db9-8dca-e86802a7041b"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.04493233402003941`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9568024375978456`*^9, 3.956802442709113*^9}, 
   3.957506826298607*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"dc19122d-a4ac-4aa3-bfc1-8a8e3784217b"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.03638466643884504`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9568024375978456`*^9, 3.956802442709113*^9}, 
   3.9575068263016024`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"5b967b21-9cf7-43a1-a26d-c45ed1ee6480"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.03008923677724847`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9568024375978456`*^9, 3.956802442709113*^9}, 
   3.957506826304652*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"32b74106-6195-4863-a4a3-afd568af713f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C21OSmb", "+", "DeltaC1C21OSmc"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FractionBox["als", "Pi"], ")"}], "^", "2"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C22OSmb", "+", "DeltaC1C22OSmc"}], ")"}]}]}], 
        ")"}], "*", "C1", "*", "C2"}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", 
  "N1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C21OSmb", "+", "DeltaC1C21OSmc"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FractionBox["als", "Pi"], ")"}], "^", "2"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C22OSmb", "+", "DeltaC1C22OSmc"}], ")"}]}]}], 
        ")"}], "*", "C1", "*", "C2"}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", 
  "N2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FractionBox["als", "Pi"], ")"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C21OSmb", "+", "DeltaC1C21OSmc"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            FractionBox["als", "Pi"], ")"}], "^", "2"}], 
          RowBox[{"(", 
           RowBox[{"DeltaC1C22OSmb", "+", "DeltaC1C22OSmc"}], ")"}]}]}], 
        ")"}], "*", "C1", "*", "C2"}], ",", 
      RowBox[{"als", "^", "3"}]}], "]"}], 
    RowBox[{"als", "^", "3"}]}], "//.", "rep"}], "/.", "N3"}]}], "Input",
 CellChangeTimes->{{3.9568024536771574`*^9, 3.9568025188374863`*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"4a84ccf0-261f-4aee-ae4a-83d30316fd1e"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.011326362632438499`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.956802495865138*^9, 3.956802519202119*^9}, 
   3.957506827037876*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"58847ade-a388-4538-a65a-40bb768f554d"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.01519050636359786`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.956802495865138*^9, 3.956802519202119*^9}, 
   3.957506827108839*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"7c1df46d-bfeb-4c06-b0fe-7beab476cdb9"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.016640828886037476`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.956802495865138*^9, 3.956802519202119*^9}, 
   3.957506827178824*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"1dc37038-d2bf-490b-9c1c-d7274b9c0754"]
}, Open  ]]
},
WindowSize->{1070.25, 597.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"22b5bcee-38a9-4297-971b-c37c55b6fc1d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1646, 48, 98, "Input",ExpressionUUID->"4b7bf222-8d5f-4ee3-85ed-0e949331d8dc"],
Cell[2207, 70, 2425, 76, 125, "Input",ExpressionUUID->"a1cdf6f8-b050-4c9f-8fc3-c0c49d6e6088"],
Cell[4635, 148, 2280, 68, 108, "Input",ExpressionUUID->"aee78dda-3b5f-4b02-8971-f4463ad7f40c"],
Cell[6918, 218, 1101, 34, 55, "Input",ExpressionUUID->"4fd2f33c-49d1-4067-b8cc-baf08092e9cc"],
Cell[8022, 254, 463, 12, 28, "Input",ExpressionUUID->"51b52015-00f2-4fde-8f26-3a0b6204d1c2"],
Cell[8488, 268, 32723, 866, 1271, "Input",ExpressionUUID->"2fb9a56a-bbd9-43fd-9264-9dd2e0b38915"],
Cell[41214, 1136, 546, 14, 28, "Input",ExpressionUUID->"7eac105d-8c9b-4bb7-bec6-61cd4269fcc0"],
Cell[41763, 1152, 130, 3, 28, "Input",ExpressionUUID->"c5c49398-ad95-4bd5-bdcc-54a2675dc908"],
Cell[41896, 1157, 239, 7, 28, "Input",ExpressionUUID->"e959be4d-f7cf-470a-b6ae-e3056cb97b1e"],
Cell[42138, 1166, 590, 19, 66, "Input",ExpressionUUID->"9b94e0e2-66da-4dc4-8ff3-02d2dbd54475"],
Cell[42731, 1187, 2010, 61, 122, "Input",ExpressionUUID->"40f45f74-a777-4656-b1c2-ee53463f3bc3"],
Cell[44744, 1250, 1512, 49, 91, "Input",ExpressionUUID->"ed1ea421-d77e-4768-90dc-5b21ab9dfb62"],
Cell[46259, 1301, 657, 20, 28, "Input",ExpressionUUID->"1c952737-d46e-452b-b876-aa8f1e311721"],
Cell[CellGroupData[{
Cell[46941, 1325, 1229, 37, 114, "Input",ExpressionUUID->"88c0c820-99d4-4d72-baec-536a696f89ff"],
Cell[48173, 1364, 326, 6, 31, "Output",ExpressionUUID->"2cd71414-a2db-4dbf-9afb-923d6f4da4c4"],
Cell[48502, 1372, 324, 6, 31, "Output",ExpressionUUID->"7b5f35d7-d5df-4371-8f89-b23357d0cef6"],
Cell[48829, 1380, 324, 6, 31, "Output",ExpressionUUID->"5e94f535-427c-42d7-9c72-ace8651314db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49190, 1391, 1565, 48, 169, "Input",ExpressionUUID->"8b0e41b2-1a11-423a-9afc-85b1156be034"],
Cell[50758, 1441, 274, 5, 31, "Output",ExpressionUUID->"8f9a722a-1fdd-46fa-a846-815579fed01b"],
Cell[51035, 1448, 275, 5, 31, "Output",ExpressionUUID->"6520dea0-b8a1-4df9-a721-9f7a209bd809"],
Cell[51313, 1455, 273, 5, 31, "Output",ExpressionUUID->"afc82f0f-d822-4da9-b03f-31a4925e989c"]
}, Open  ]],
Cell[51601, 1463, 653, 20, 28, "Input",ExpressionUUID->"b10b21ce-269f-4b68-be3e-cfd131d61e74"],
Cell[CellGroupData[{
Cell[52279, 1487, 1216, 39, 122, "Input",ExpressionUUID->"3812f7c5-c6fa-427b-bf5d-57c0f4d8d81a"],
Cell[53498, 1528, 255, 5, 31, "Output",ExpressionUUID->"1ce8c12e-ce55-43b9-a7a6-87d9460fec35"],
Cell[53756, 1535, 255, 5, 31, "Output",ExpressionUUID->"1444b513-0fd5-4715-b8b3-f143ddd8a3b0"],
Cell[54014, 1542, 258, 5, 31, "Output",ExpressionUUID->"e56f52d2-f6be-425b-ab62-30fc69aa328a"]
}, Open  ]],
Cell[54287, 1550, 655, 20, 28, "Input",ExpressionUUID->"75d47831-0e01-4bbf-9061-8dda586ff2f6"],
Cell[CellGroupData[{
Cell[54967, 1574, 1423, 44, 169, "Input",ExpressionUUID->"f215bfbb-1bd3-4db9-8dca-e86802a7041b"],
Cell[56393, 1620, 270, 6, 31, "Output",ExpressionUUID->"dc19122d-a4ac-4aa3-bfc1-8a8e3784217b"],
Cell[56666, 1628, 272, 6, 31, "Output",ExpressionUUID->"5b967b21-9cf7-43a1-a26d-c45ed1ee6480"],
Cell[56941, 1636, 270, 6, 31, "Output",ExpressionUUID->"32b74106-6195-4863-a4a3-afd568af713f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57248, 1647, 2326, 71, 169, "Input",ExpressionUUID->"4a84ccf0-261f-4aee-ae4a-83d30316fd1e"],
Cell[59577, 1720, 269, 6, 31, "Output",ExpressionUUID->"58847ade-a388-4538-a65a-40bb768f554d"],
Cell[59849, 1728, 268, 6, 31, "Output",ExpressionUUID->"7c1df46d-bfeb-4c06-b0fe-7beab476cdb9"],
Cell[60120, 1736, 269, 6, 53, "Output",ExpressionUUID->"1dc37038-d2bf-490b-9c1c-d7274b9c0754"]
}, Open  ]]
}
]
*)



==> Auxiliary_file/Exp_C1C2_2_Mix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     41258,       1097]
NotebookOptionsPosition[     40472,       1076]
NotebookOutlinePosition[     40889,       1093]
CellTagsIndexPosition[     40846,       1090]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"\[Mu]mH2", " ", "=", " ", 
   RowBox[{
    RowBox[{"mu", "^", "2"}], "/", 
    RowBox[{"mH", "^", "2"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9575071471166296`*^9, 
  3.9575071474412622`*^9}},ExpressionUUID->"e6c065ee-5ea0-4d90-9236-\
e31b617fe16c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaC1C22Mixmb", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"CA", " ", "CF", " ", "mbMSBar", " ", "mbOS", " ", "mH", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", "u", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "+", 
        RowBox[{"Log", "[", "zc", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}]}], ")"}]}], 
     RowBox[{"24", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"288", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], "4"], " ", 
       SuperscriptBox["v", "2"]}]], 
     RowBox[{
     "CA", " ", "CF", " ", "mbMSBar", " ", "mbOS", " ", "mH", " ", "nl", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "233"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"848", " ", "u"}], "-", 
        RowBox[{"1230", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"124", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"848", " ", 
         SuperscriptBox["u", "3"]}], "-", 
        RowBox[{"233", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"42", " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
        RowBox[{"124", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"192", " ", "u", " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"288", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["u", "3"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", "u", "]"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "u"}]}], "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "u"}]}], "]"}]}], "+", 
        RowBox[{"48", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1152", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], "4"], " ", 
       SuperscriptBox["v", "2"]}]], 
     RowBox[{
      SuperscriptBox["CA", "2"], " ", "CF", " ", "mbMSBar", " ", "mbOS", " ", 
      "mH", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5321"}], "-", 
        RowBox[{"698", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"17600", " ", "u"}], "-", 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "u"}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "u"}], "-", 
        RowBox[{"24558", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"2776", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"17600", " ", 
         SuperscriptBox["u", "3"]}], "-", 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["u", "3"]}], "-", 
        RowBox[{"5321", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"698", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"690", " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "+", 
        RowBox[{"156", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "+", 
        RowBox[{"2304", " ", "u", " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "-", 
        RowBox[{"576", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "-", 
        RowBox[{"1680", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "-", 
        RowBox[{"2304", " ", 
         SuperscriptBox["u", "3"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "-", 
        RowBox[{"576", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "3"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "+", 
        RowBox[{"690", " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "+", 
        RowBox[{"372", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "+", 
        RowBox[{"698", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
        RowBox[{"1152", " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
        RowBox[{"216", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
        RowBox[{"2776", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
        RowBox[{"288", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
        RowBox[{"1152", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
        RowBox[{"216", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
        RowBox[{"698", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
        RowBox[{"192", " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
        RowBox[{"560", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "3"]}], "-", 
        RowBox[{"124", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
        RowBox[{"36", " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
        RowBox[{"528", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "+", 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "+", 
        RowBox[{"3360", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "+", 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "3"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "-", 
        RowBox[{"528", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "+", 
        RowBox[{"528", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "-", 
        RowBox[{"1152", " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "-", 
        RowBox[{"3360", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "-", 
        RowBox[{"1152", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "+", 
        RowBox[{"528", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "u"}], "]"}]}], "-", 
        RowBox[{"1056", " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"264", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"4224", " ", "u", " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"6336", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
        RowBox[{"528", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"4224", " ", 
         SuperscriptBox["u", "3"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"1056", " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"264", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
        RowBox[{"264", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
        RowBox[{"528", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
        RowBox[{"264", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "-", 
           RowBox[{"46", " ", "u"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "u", "]"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "u"}]}], "]"}]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "-", 
           RowBox[{"46", " ", "u"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "u"}]}], "]"}]}], "+", 
        RowBox[{"1056", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"2304", " ", "u", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"6720", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"2304", " ", 
         SuperscriptBox["u", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"1056", " ", 
         SuperscriptBox["u", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"960", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], "3"], " ", 
       SuperscriptBox["v", "2"]}]], "CA", " ", 
     SuperscriptBox["CF", "2"], " ", "mbMSBar", " ", "mbOS", " ", "mH", " ", 
     RowBox[{"(", 
      RowBox[{"1680", "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"5040", " ", "u"}], "-", 
       RowBox[{"840", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u"}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "u"}], "+", 
       RowBox[{"5040", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"840", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"1680", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"360", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "+", 
       RowBox[{"130", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"1450", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"1800", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"370", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"230", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"840", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"840", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"410", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"150", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "3"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
       RowBox[{"5", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"]}], "+", 
       RowBox[{"720", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"780", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"2160", " ", "u", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"1140", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"1140", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"780", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"780", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"1140", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"1140", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "-", 
       RowBox[{"780", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"90", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
       RowBox[{"120", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u", "-", 
             SuperscriptBox["u", "2"], "+", 
             SuperscriptBox["u", "3"]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"5", " ", "u"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["u", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "u", "]"}]}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u", "-", 
             SuperscriptBox["u", "2"], "+", 
             SuperscriptBox["u", "3"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"480", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["u", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", "u", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1680", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"2160", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"1680", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"3840", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"1920", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1920", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1920", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1920", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"3840", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"3840", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "u"}], "]"}]}], "+", 
       RowBox[{"6480", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"6480", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"6480", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "-", 
       RowBox[{"6480", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "u"}]}], "]"}]}], "+", 
       RowBox[{"8640", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "-", 
       RowBox[{"8640", " ", "u", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "+", 
       RowBox[{"8640", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "-", 
       RowBox[{"8640", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", "u"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"3600", " ", "u", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"3600", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"960", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"960", " ", "u", " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"960", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", "u", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.956805825042159*^9, 3.9568058417320433`*^9}, {
  3.9568065753972454`*^9, 3.9568065767749596`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"076a24f7-6419-4809-b1bd-e8b94230f27a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaC1C22Mixmc", "=", 
   RowBox[{"(", 
    RowBox[{"DeltaC1C22Mixmb", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mbMSBar", "->", "mcMSBar"}], ",", 
       RowBox[{"mbOS", "->", "mcOS"}], ",", 
       RowBox[{"u", "->", "uc"}], ",", 
       RowBox[{"zc", "->", "z"}]}], "}"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9575731217291117`*^9, 3.9575731981357327`*^9}, 
   3.957573233533292*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"870f0134-e155-4603-954a-d6f46d8c4c2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DeltaC1C22Mixmb", "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "+", "z"}], 
          ")"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "zc", "]"}], "->", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Mu]mH2", "->", "1"}]}], "//", "Normal"}]], "Input",
 CellChangeTimes->{
  3.956805859829131*^9, 3.956806582557218*^9, {3.9575732087691507`*^9, 
   3.957573209795595*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"08b37f7e-d804-4234-9e00-1746f25c67e8"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"5760", " ", "\[Pi]", " ", 
     SuperscriptBox["v", "2"]}]], "mbMSBar", " ", "mbOS", " ", "mH", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"30", " ", 
      SuperscriptBox["CA", "2"], " ", "CF", " ", 
      RowBox[{
       SuperscriptBox["log", "4"], "(", "z", ")"}]}], "+", 
     RowBox[{"260", " ", 
      SuperscriptBox["CA", "2"], " ", "CF", " ", 
      RowBox[{
       SuperscriptBox["log", "3"], "(", "z", ")"}]}], "+", 
     RowBox[{"3490", " ", 
      SuperscriptBox["CA", "2"], " ", "CF", " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", "z", ")"}]}], "-", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["CA", "2"], " ", "CF", " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", "z", ")"}]}], "+", 
     RowBox[{"3450", " ", 
      SuperscriptBox["CA", "2"], " ", "CF", " ", 
      RowBox[{"log", "(", "z", ")"}]}], "-", 
     RowBox[{"780", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["CA", "2"], " ", "CF", " ", 
      RowBox[{"log", "(", "z", ")"}]}], "+", 
     RowBox[{"5280", " ", 
      SuperscriptBox["CA", "2"], " ", "CF", " ", 
      TemplateBox[{"3"},
       "Zeta"]}], "-", 
     RowBox[{"26605", " ", 
      SuperscriptBox["CA", "2"], " ", "CF"}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["CA", "2"], " ", "CF"}], "-", 
     RowBox[{"3490", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["CA", "2"], " ", "CF"}], "+", 
     RowBox[{"5760", " ", "CA", " ", 
      SuperscriptBox["CF", "2"], " ", 
      TemplateBox[{"3"},
       "Zeta"], " ", 
      RowBox[{"log", "(", "z", ")"}]}], "-", 
     RowBox[{"30", " ", "CA", " ", 
      SuperscriptBox["CF", "2"], " ", 
      RowBox[{
       SuperscriptBox["log", "4"], "(", "z", ")"}]}], "+", 
     RowBox[{"180", " ", "CA", " ", 
      SuperscriptBox["CF", "2"], " ", 
      RowBox[{
       SuperscriptBox["log", "3"], "(", "z", ")"}]}], "+", 
     RowBox[{"720", " ", "CA", " ", 
      SuperscriptBox["CF", "2"], " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", "z", ")"}]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "CA", " ", 
      SuperscriptBox["CF", "2"], " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", "z", ")"}]}], "+", 
     RowBox[{"2160", " ", "CA", " ", 
      SuperscriptBox["CF", "2"], " ", 
      RowBox[{"log", "(", "z", ")"}]}], "+", 
     RowBox[{"780", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "CA", " ", 
      SuperscriptBox["CF", "2"], " ", 
      RowBox[{"log", "(", "z", ")"}]}], "+", 
     RowBox[{"1440", " ", "CA", " ", 
      SuperscriptBox["CF", "2"], " ", 
      TemplateBox[{"3"},
       "Zeta"]}], "-", 
     RowBox[{"10080", " ", "CA", " ", 
      SuperscriptBox["CF", "2"]}], "+", 
     RowBox[{"138", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "CA", " ", 
      SuperscriptBox["CF", "2"]}], "-", 
     RowBox[{"720", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "CA", " ", 
      SuperscriptBox["CF", "2"]}], "-", 
     RowBox[{"80", " ", "CA", " ", "CF", " ", "nl", " ", 
      RowBox[{
       SuperscriptBox["log", "3"], "(", "z", ")"}]}], "-", 
     RowBox[{"400", " ", "CA", " ", "CF", " ", "nl", " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", "z", ")"}]}], "-", 
     RowBox[{"840", " ", "CA", " ", "CF", " ", "nl", " ", 
      RowBox[{"log", "(", "z", ")"}]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "CA", " ", "CF", " ", "nl", " ", 
      RowBox[{"log", "(", "z", ")"}]}], "-", 
     RowBox[{"960", " ", "CA", " ", "CF", " ", "nl", " ", 
      TemplateBox[{"3"},
       "Zeta"]}], "+", 
     RowBox[{"4660", " ", "CA", " ", "CF", " ", "nl"}], "+", 
     RowBox[{"400", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "CA", " ", "CF", " ", "nl"}], "-", 
     RowBox[{"240", " ", "CA", " ", "CF", " ", 
      RowBox[{
       SuperscriptBox["log", "3"], "(", "z", ")"}]}], "+", 
     RowBox[{"960", " ", "CA", " ", "CF", " ", 
      RowBox[{"log", "(", "z", ")"}]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "CA", " ", "CF", " ", 
      RowBox[{"log", "(", "z", ")"}]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.956805861363996*^9, 3.956806584759555*^9, 
  3.957573268849084*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"fd59ec7e-6b9f-4f4a-9dc0-6aa1340c0e61"]
}, Open  ]]
},
WindowSize->{1070.25, 597.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0f615636-a077-4767-aa52-4d9706d2bcb3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 297, 8, 28, "Input",ExpressionUUID->"e6c065ee-5ea0-4d90-9236-e31b617fe16c"],
Cell[858, 30, 33633, 880, 1304, "Input",ExpressionUUID->"076a24f7-6419-4809-b1bd-e8b94230f27a"],
Cell[34494, 912, 533, 14, 28, "Input",ExpressionUUID->"870f0134-e155-4603-954a-d6f46d8c4c2b"],
Cell[CellGroupData[{
Cell[35052, 930, 924, 28, 59, "Input",ExpressionUUID->"08b37f7e-d804-4234-9e00-1746f25c67e8"],
Cell[35979, 960, 4477, 113, 156, "Output",ExpressionUUID->"fd59ec7e-6b9f-4f4a-9dc0-6aa1340c0e61"]
}, Open  ]]
}
]
*)



==> Auxiliary_file/FLists.m <==
{{0, I*Pi, (-2*I)*Pi*G[-1, u] + I*Pi*G[0, u], 
  (-I/3)*Pi^3 + (4*I)*Pi*G[-1, -1, u] - (2*I)*Pi*G[-1, 0, u] - 
   (2*I)*Pi*G[0, -1, u] + I*Pi*G[0, 0, u], ((2*I)/3)*Pi^3*G[-1, u] - 
   (I/3)*Pi^3*G[0, u] - (8*I)*Pi*G[-1, -1, -1, u] + 
   (4*I)*Pi*G[-1, -1, 0, u] + (4*I)*Pi*G[-1, 0, -1, u] - 
   (2*I)*Pi*G[-1, 0, 0, u] + (4*I)*Pi*G[0, -1, -1, u] - 
   (2*I)*Pi*G[0, -1, 0, u] - (2*I)*Pi*G[0, 0, -1, u] + I*Pi*G[0, 0, 0, u] - 
   (2*I)*Pi*Zeta[3], (I/90)*Pi^5 - ((4*I)/3)*Pi^3*G[-1, -1, u] + 
   ((2*I)/3)*Pi^3*G[-1, 0, u] + ((2*I)/3)*Pi^3*G[0, -1, u] - 
   (I/3)*Pi^3*G[0, 0, u] + (16*I)*Pi*G[-1, -1, -1, -1, u] - 
   (8*I)*Pi*G[-1, -1, -1, 0, u] - (8*I)*Pi*G[-1, -1, 0, -1, u] + 
   (4*I)*Pi*G[-1, -1, 0, 0, u] - (8*I)*Pi*G[-1, 0, -1, -1, u] + 
   (4*I)*Pi*G[-1, 0, -1, 0, u] + (4*I)*Pi*G[-1, 0, 0, -1, u] - 
   (2*I)*Pi*G[-1, 0, 0, 0, u] - (8*I)*Pi*G[0, -1, -1, -1, u] + 
   (4*I)*Pi*G[0, -1, -1, 0, u] + (4*I)*Pi*G[0, -1, 0, -1, u] - 
   (2*I)*Pi*G[0, -1, 0, 0, u] + (4*I)*Pi*G[0, 0, -1, -1, u] - 
   (2*I)*Pi*G[0, 0, -1, 0, u] - (2*I)*Pi*G[0, 0, 0, -1, u] + 
   I*Pi*G[0, 0, 0, 0, u] + (4*I)*Pi*G[-1, u]*Zeta[3] - 
   (2*I)*Pi*G[0, u]*Zeta[3]}, {0, (-2*I)*Pi, (8*I)*Pi*G[-1, u] - 
   (4*I)*Pi*G[0, u], (2*I)*Pi^3 - (32*I)*Pi*G[-1, -1, u] + 
   (16*I)*Pi*G[-1, 0, u] + (16*I)*Pi*G[0, -1, u] - (8*I)*Pi*G[0, 0, u], 
  (-8*I)*Pi^3*G[-1, u] + (4*I)*Pi^3*G[0, u] + (128*I)*Pi*G[-1, -1, -1, u] - 
   (64*I)*Pi*G[-1, -1, 0, u] - (64*I)*Pi*G[-1, 0, -1, u] + 
   (32*I)*Pi*G[-1, 0, 0, u] - (64*I)*Pi*G[0, -1, -1, u] + 
   (32*I)*Pi*G[0, -1, 0, u] + (32*I)*Pi*G[0, 0, -1, u] - 
   (16*I)*Pi*G[0, 0, 0, u] + (20*I)*Pi*Zeta[3], 
  ((-7*I)/15)*Pi^5 + (32*I)*Pi^3*G[-1, -1, u] - (16*I)*Pi^3*G[-1, 0, u] - 
   (16*I)*Pi^3*G[0, -1, u] + (8*I)*Pi^3*G[0, 0, u] - 
   (512*I)*Pi*G[-1, -1, -1, -1, u] + (256*I)*Pi*G[-1, -1, -1, 0, u] + 
   (256*I)*Pi*G[-1, -1, 0, -1, u] - (128*I)*Pi*G[-1, -1, 0, 0, u] + 
   (256*I)*Pi*G[-1, 0, -1, -1, u] - (128*I)*Pi*G[-1, 0, -1, 0, u] - 
   (128*I)*Pi*G[-1, 0, 0, -1, u] + (64*I)*Pi*G[-1, 0, 0, 0, u] + 
   (256*I)*Pi*G[0, -1, -1, -1, u] - (128*I)*Pi*G[0, -1, -1, 0, u] - 
   (128*I)*Pi*G[0, -1, 0, -1, u] + (64*I)*Pi*G[0, -1, 0, 0, u] - 
   (128*I)*Pi*G[0, 0, -1, -1, u] + (64*I)*Pi*G[0, 0, -1, 0, u] + 
   (64*I)*Pi*G[0, 0, 0, -1, u] - (32*I)*Pi*G[0, 0, 0, 0, u] - 
   (80*I)*Pi*G[-1, u]*Zeta[3] + (40*I)*Pi*G[0, u]*Zeta[3]}, 
 {0, 0, (-I)*Pi*G[0, u], ((2*I)/3)*Pi^3 + (2*I)*Pi*G[-1, 0, u] + 
   (2*I)*Pi*G[0, -1, u] - (3*I)*Pi*G[0, 0, u] + (2*I)*Pi*G[1, 0, u], 
  ((-4*I)/3)*Pi^3*G[-1, u] + ((5*I)/3)*Pi^3*G[0, u] - 
   ((4*I)/3)*Pi^3*G[1, u] - (4*I)*Pi*G[-1, -1, 0, u] - 
   (4*I)*Pi*G[-1, 0, -1, u] + (6*I)*Pi*G[-1, 0, 0, u] - 
   (4*I)*Pi*G[-1, 1, 0, u] - (4*I)*Pi*G[0, -1, -1, u] + 
   (6*I)*Pi*G[0, -1, 0, u] + (6*I)*Pi*G[0, 0, -1, u] - 
   (7*I)*Pi*G[0, 0, 0, u] + (4*I)*Pi*G[0, 1, 0, u] - 
   (4*I)*Pi*G[1, -1, 0, u] - (4*I)*Pi*G[1, 0, -1, u] + 
   (6*I)*Pi*G[1, 0, 0, u] - (4*I)*Pi*G[1, 1, 0, u] + (2*I)*Pi*Zeta[3], 
  ((-29*I)/90)*Pi^5 + ((8*I)/3)*Pi^3*G[-1, -1, u] - 
   ((10*I)/3)*Pi^3*G[-1, 0, u] + ((8*I)/3)*Pi^3*G[-1, 1, u] - 
   ((10*I)/3)*Pi^3*G[0, -1, u] + ((11*I)/3)*Pi^3*G[0, 0, u] - 
   ((8*I)/3)*Pi^3*G[0, 1, u] + ((8*I)/3)*Pi^3*G[1, -1, u] - 
   ((10*I)/3)*Pi^3*G[1, 0, u] + ((8*I)/3)*Pi^3*G[1, 1, u] + 
   (8*I)*Pi*G[-1, -1, -1, 0, u] + (8*I)*Pi*G[-1, -1, 0, -1, u] - 
   (12*I)*Pi*G[-1, -1, 0, 0, u] + (8*I)*Pi*G[-1, -1, 1, 0, u] + 
   (8*I)*Pi*G[-1, 0, -1, -1, u] - (12*I)*Pi*G[-1, 0, -1, 0, u] - 
   (12*I)*Pi*G[-1, 0, 0, -1, u] + (14*I)*Pi*G[-1, 0, 0, 0, u] - 
   (8*I)*Pi*G[-1, 0, 1, 0, u] + (8*I)*Pi*G[-1, 1, -1, 0, u] + 
   (8*I)*Pi*G[-1, 1, 0, -1, u] - (12*I)*Pi*G[-1, 1, 0, 0, u] + 
   (8*I)*Pi*G[-1, 1, 1, 0, u] + (8*I)*Pi*G[0, -1, -1, -1, u] - 
   (12*I)*Pi*G[0, -1, -1, 0, u] - (12*I)*Pi*G[0, -1, 0, -1, u] + 
   (14*I)*Pi*G[0, -1, 0, 0, u] - (8*I)*Pi*G[0, -1, 1, 0, u] - 
   (12*I)*Pi*G[0, 0, -1, -1, u] + (14*I)*Pi*G[0, 0, -1, 0, u] + 
   (14*I)*Pi*G[0, 0, 0, -1, u] - (15*I)*Pi*G[0, 0, 0, 0, u] + 
   (8*I)*Pi*G[0, 0, 1, 0, u] - (8*I)*Pi*G[0, 1, -1, 0, u] - 
   (8*I)*Pi*G[0, 1, 0, -1, u] + (12*I)*Pi*G[0, 1, 0, 0, u] - 
   (8*I)*Pi*G[0, 1, 1, 0, u] + (8*I)*Pi*G[1, -1, -1, 0, u] + 
   (8*I)*Pi*G[1, -1, 0, -1, u] - (12*I)*Pi*G[1, -1, 0, 0, u] + 
   (8*I)*Pi*G[1, -1, 1, 0, u] + (8*I)*Pi*G[1, 0, -1, -1, u] - 
   (12*I)*Pi*G[1, 0, -1, 0, u] - (12*I)*Pi*G[1, 0, 0, -1, u] + 
   (14*I)*Pi*G[1, 0, 0, 0, u] - (8*I)*Pi*G[1, 0, 1, 0, u] + 
   (8*I)*Pi*G[1, 1, -1, 0, u] + (8*I)*Pi*G[1, 1, 0, -1, u] - 
   (12*I)*Pi*G[1, 1, 0, 0, u] + (8*I)*Pi*G[1, 1, 1, 0, u] - 
   (4*I)*Pi*G[-1, u]*Zeta[3] + (6*I)*Pi*G[0, u]*Zeta[3] - 
   (4*I)*Pi*G[1, u]*Zeta[3]}, {0, 0, 0, I*Pi^3 - (2*I)*Pi*G[0, 0, u], 
  ((13*I)/3)*Pi^3*G[0, u] + (8*I)*Pi*G[0, -1, 0, u] + 
   (4*I)*Pi*G[0, 0, -1, u] - (12*I)*Pi*G[0, 0, 0, u] + 
   (12*I)*Pi*G[0, 1, 0, u] + (6*I)*Pi*Zeta[3], 
  ((-121*I)/90)*Pi^5 - ((52*I)/3)*Pi^3*G[0, -1, u] + 
   ((49*I)/3)*Pi^3*G[0, 0, u] - (26*I)*Pi^3*G[0, 1, u] - 
   (32*I)*Pi*G[0, -1, -1, 0, u] - (16*I)*Pi*G[0, -1, 0, -1, u] + 
   (48*I)*Pi*G[0, -1, 0, 0, u] - (48*I)*Pi*G[0, -1, 1, 0, u] - 
   (8*I)*Pi*G[0, 0, -1, -1, u] + (44*I)*Pi*G[0, 0, -1, 0, u] + 
   (24*I)*Pi*G[0, 0, 0, -1, u] - (50*I)*Pi*G[0, 0, 0, 0, u] + 
   (60*I)*Pi*G[0, 0, 1, 0, u] - (48*I)*Pi*G[0, 1, -1, 0, u] - 
   (24*I)*Pi*G[0, 1, 0, -1, u] + (72*I)*Pi*G[0, 1, 0, 0, u] - 
   (72*I)*Pi*G[0, 1, 1, 0, u] + (22*I)*Pi*G[0, u]*Zeta[3]}, 
 {0, 0, (-I)*Pi*G[0, u], ((13*I)/6)*Pi^3 + (4*I)*Pi*G[-1, 0, u] + 
   (2*I)*Pi*G[0, -1, u] - (6*I)*Pi*G[0, 0, u] + (6*I)*Pi*G[1, 0, u], 
  ((-26*I)/3)*Pi^3*G[-1, u] + ((49*I)/6)*Pi^3*G[0, u] - (13*I)*Pi^3*G[1, u] - 
   (16*I)*Pi*G[-1, -1, 0, u] - (8*I)*Pi*G[-1, 0, -1, u] + 
   (24*I)*Pi*G[-1, 0, 0, u] - (24*I)*Pi*G[-1, 1, 0, u] - 
   (4*I)*Pi*G[0, -1, -1, u] + (22*I)*Pi*G[0, -1, 0, u] + 
   (12*I)*Pi*G[0, 0, -1, u] - (25*I)*Pi*G[0, 0, 0, u] + 
   (30*I)*Pi*G[0, 1, 0, u] - (24*I)*Pi*G[1, -1, 0, u] - 
   (12*I)*Pi*G[1, 0, -1, u] + (36*I)*Pi*G[1, 0, 0, u] - 
   (36*I)*Pi*G[1, 1, 0, u] + (11*I)*Pi*Zeta[3], 
  ((-421*I)/180)*Pi^5 + ((104*I)/3)*Pi^3*G[-1, -1, u] - 
   ((98*I)/3)*Pi^3*G[-1, 0, u] + (52*I)*Pi^3*G[-1, 1, u] - 
   (44*I)*Pi^3*G[0, -1, u] + ((169*I)/6)*Pi^3*G[0, 0, u] - 
   (65*I)*Pi^3*G[0, 1, u] + (52*I)*Pi^3*G[1, -1, u] - 
   (49*I)*Pi^3*G[1, 0, u] + (78*I)*Pi^3*G[1, 1, u] + 
   (64*I)*Pi*G[-1, -1, -1, 0, u] + (32*I)*Pi*G[-1, -1, 0, -1, u] - 
   (96*I)*Pi*G[-1, -1, 0, 0, u] + (96*I)*Pi*G[-1, -1, 1, 0, u] + 
   (16*I)*Pi*G[-1, 0, -1, -1, u] - (88*I)*Pi*G[-1, 0, -1, 0, u] - 
   (48*I)*Pi*G[-1, 0, 0, -1, u] + (100*I)*Pi*G[-1, 0, 0, 0, u] - 
   (120*I)*Pi*G[-1, 0, 1, 0, u] + (96*I)*Pi*G[-1, 1, -1, 0, u] + 
   (48*I)*Pi*G[-1, 1, 0, -1, u] - (144*I)*Pi*G[-1, 1, 0, 0, u] + 
   (144*I)*Pi*G[-1, 1, 1, 0, u] + (8*I)*Pi*G[0, -1, -1, -1, u] - 
   (84*I)*Pi*G[0, -1, -1, 0, u] - (44*I)*Pi*G[0, -1, 0, -1, u] + 
   (122*I)*Pi*G[0, -1, 0, 0, u] - (120*I)*Pi*G[0, -1, 1, 0, u] - 
   (24*I)*Pi*G[0, 0, -1, -1, u] + (88*I)*Pi*G[0, 0, -1, 0, u] + 
   (50*I)*Pi*G[0, 0, 0, -1, u] - (90*I)*Pi*G[0, 0, 0, 0, u] + 
   (114*I)*Pi*G[0, 0, 1, 0, u] - (120*I)*Pi*G[0, 1, -1, 0, u] - 
   (60*I)*Pi*G[0, 1, 0, -1, u] + (180*I)*Pi*G[0, 1, 0, 0, u] - 
   (180*I)*Pi*G[0, 1, 1, 0, u] + (96*I)*Pi*G[1, -1, -1, 0, u] + 
   (48*I)*Pi*G[1, -1, 0, -1, u] - (144*I)*Pi*G[1, -1, 0, 0, u] + 
   (144*I)*Pi*G[1, -1, 1, 0, u] + (24*I)*Pi*G[1, 0, -1, -1, u] - 
   (132*I)*Pi*G[1, 0, -1, 0, u] - (72*I)*Pi*G[1, 0, 0, -1, u] + 
   (150*I)*Pi*G[1, 0, 0, 0, u] - (180*I)*Pi*G[1, 0, 1, 0, u] + 
   (144*I)*Pi*G[1, 1, -1, 0, u] + (72*I)*Pi*G[1, 1, 0, -1, u] - 
   (216*I)*Pi*G[1, 1, 0, 0, u] + (216*I)*Pi*G[1, 1, 1, 0, u] - 
   (44*I)*Pi*G[-1, u]*Zeta[3] + (39*I)*Pi*G[0, u]*Zeta[3] - 
   (66*I)*Pi*G[1, u]*Zeta[3]}, {0, 0, I*Pi*G[0, u], 
  (-2*I)*Pi^3 - (4*I)*Pi*G[-1, 0, u] - (4*I)*Pi*G[0, -1, u] + 
   (7*I)*Pi*G[0, 0, u] - (6*I)*Pi*G[1, 0, u], (8*I)*Pi^3*G[-1, u] - 
   (7*I)*Pi^3*G[0, u] + (12*I)*Pi^3*G[1, u] + (16*I)*Pi*G[-1, -1, 0, u] + 
   (16*I)*Pi*G[-1, 0, -1, u] - (28*I)*Pi*G[-1, 0, 0, u] + 
   (24*I)*Pi*G[-1, 1, 0, u] + (16*I)*Pi*G[0, -1, -1, u] - 
   (28*I)*Pi*G[0, -1, 0, u] - (28*I)*Pi*G[0, 0, -1, u] + 
   (31*I)*Pi*G[0, 0, 0, u] - (30*I)*Pi*G[0, 1, 0, u] + 
   (24*I)*Pi*G[1, -1, 0, u] + (24*I)*Pi*G[1, 0, -1, u] - 
   (42*I)*Pi*G[1, 0, 0, u] + (36*I)*Pi*G[1, 1, 0, u] - (18*I)*Pi*Zeta[3], 
  ((59*I)/30)*Pi^5 - (32*I)*Pi^3*G[-1, -1, u] + (28*I)*Pi^3*G[-1, 0, u] - 
   (48*I)*Pi^3*G[-1, 1, u] + (52*I)*Pi^3*G[0, -1, u] - 
   (25*I)*Pi^3*G[0, 0, u] + (60*I)*Pi^3*G[0, 1, u] - 
   (48*I)*Pi^3*G[1, -1, u] + (42*I)*Pi^3*G[1, 0, u] - 
   (72*I)*Pi^3*G[1, 1, u] - (64*I)*Pi*G[-1, -1, -1, 0, u] - 
   (64*I)*Pi*G[-1, -1, 0, -1, u] + (112*I)*Pi*G[-1, -1, 0, 0, u] - 
   (96*I)*Pi*G[-1, -1, 1, 0, u] - (64*I)*Pi*G[-1, 0, -1, -1, u] + 
   (112*I)*Pi*G[-1, 0, -1, 0, u] + (112*I)*Pi*G[-1, 0, 0, -1, u] - 
   (124*I)*Pi*G[-1, 0, 0, 0, u] + (120*I)*Pi*G[-1, 0, 1, 0, u] - 
   (96*I)*Pi*G[-1, 1, -1, 0, u] - (96*I)*Pi*G[-1, 1, 0, -1, u] + 
   (168*I)*Pi*G[-1, 1, 0, 0, u] - (144*I)*Pi*G[-1, 1, 1, 0, u] - 
   (64*I)*Pi*G[0, -1, -1, -1, u] + (112*I)*Pi*G[0, -1, -1, 0, u] + 
   (112*I)*Pi*G[0, -1, 0, -1, u] - (172*I)*Pi*G[0, -1, 0, 0, u] + 
   (120*I)*Pi*G[0, -1, 1, 0, u] + (112*I)*Pi*G[0, 0, -1, -1, u] - 
   (124*I)*Pi*G[0, 0, -1, 0, u] - (124*I)*Pi*G[0, 0, 0, -1, u] + 
   (115*I)*Pi*G[0, 0, 0, 0, u] - (102*I)*Pi*G[0, 0, 1, 0, u] + 
   (120*I)*Pi*G[0, 1, -1, 0, u] + (120*I)*Pi*G[0, 1, 0, -1, u] - 
   (210*I)*Pi*G[0, 1, 0, 0, u] + (180*I)*Pi*G[0, 1, 1, 0, u] - 
   (96*I)*Pi*G[1, -1, -1, 0, u] - (96*I)*Pi*G[1, -1, 0, -1, u] + 
   (168*I)*Pi*G[1, -1, 0, 0, u] - (144*I)*Pi*G[1, -1, 1, 0, u] - 
   (96*I)*Pi*G[1, 0, -1, -1, u] + (168*I)*Pi*G[1, 0, -1, 0, u] + 
   (168*I)*Pi*G[1, 0, 0, -1, u] - (186*I)*Pi*G[1, 0, 0, 0, u] + 
   (180*I)*Pi*G[1, 0, 1, 0, u] - (144*I)*Pi*G[1, 1, -1, 0, u] - 
   (144*I)*Pi*G[1, 1, 0, -1, u] + (252*I)*Pi*G[1, 1, 0, 0, u] - 
   (216*I)*Pi*G[1, 1, 1, 0, u] + (72*I)*Pi*G[-1, u]*Zeta[3] - 
   (76*I)*Pi*G[0, u]*Zeta[3] + (108*I)*Pi*G[1, u]*Zeta[3]}, 
 {0, 0, 0, 0, I*Pi^3*G[-1, u] - ((2*I)/3)*Pi^3*G[0, u] - 
   (2*I)*Pi*G[-1, 0, 0, u] + (2*I)*Pi*G[0, 0, -1, u], 
  ((7*I)/45)*Pi^5 + (2*I)*Pi^3*G[-1, -1, u] + (3*I)*Pi^3*G[-1, 0, u] - 
   (I/3)*Pi^3*G[0, -1, u] - ((8*I)/3)*Pi^3*G[0, 0, u] + I*Pi^3*G[0, 1, u] - 
   (4*I)*Pi*G[-1, -1, 0, 0, u] + (8*I)*Pi*G[-1, 0, -1, 0, u] + 
   (8*I)*Pi*G[-1, 0, 0, -1, u] - (12*I)*Pi*G[-1, 0, 0, 0, u] + 
   (12*I)*Pi*G[-1, 0, 1, 0, u] - (8*I)*Pi*G[0, -1, 0, -1, u] + 
   (6*I)*Pi*G[0, -1, 0, 0, u] - (12*I)*Pi*G[0, 0, -1, -1, u] + 
   (2*I)*Pi*G[0, 0, -1, 0, u] + (12*I)*Pi*G[0, 0, 0, -1, u] - 
   (6*I)*Pi*G[0, 0, 1, 0, u] - (12*I)*Pi*G[0, 1, 0, -1, u] + 
   (6*I)*Pi*G[0, 1, 0, 0, u] + (6*I)*Pi*G[-1, u]*Zeta[3] + 
   (4*I)*Pi*G[0, u]*Zeta[3]}, {0, 0, (2*I)*Pi*G[0, u], 
  ((-4*I)/3)*Pi^3 - (8*I)*Pi*G[-1, 0, u] - (8*I)*Pi*G[0, -1, u] + 
   (10*I)*Pi*G[0, 0, u] - (4*I)*Pi*G[1, 0, u], ((16*I)/3)*Pi^3*G[-1, u] - 
   (6*I)*Pi^3*G[0, u] + ((8*I)/3)*Pi^3*G[1, u] + (32*I)*Pi*G[-1, -1, 0, u] + 
   (32*I)*Pi*G[-1, 0, -1, u] - (40*I)*Pi*G[-1, 0, 0, u] + 
   (16*I)*Pi*G[-1, 1, 0, u] + (32*I)*Pi*G[0, -1, -1, u] - 
   (40*I)*Pi*G[0, -1, 0, u] - (40*I)*Pi*G[0, 0, -1, u] + 
   (38*I)*Pi*G[0, 0, 0, u] - (12*I)*Pi*G[0, 1, 0, u] + 
   (16*I)*Pi*G[1, -1, 0, u] + (16*I)*Pi*G[1, 0, -1, u] - 
   (20*I)*Pi*G[1, 0, 0, u] + (8*I)*Pi*G[1, 1, 0, u] - (4*I)*Pi*Zeta[3], 
  ((23*I)/15)*Pi^5 - ((64*I)/3)*Pi^3*G[-1, -1, u] + (24*I)*Pi^3*G[-1, 0, u] - 
   ((32*I)/3)*Pi^3*G[-1, 1, u] + (24*I)*Pi^3*G[0, -1, u] - 
   (22*I)*Pi^3*G[0, 0, u] + (8*I)*Pi^3*G[0, 1, u] - 
   ((32*I)/3)*Pi^3*G[1, -1, u] + (12*I)*Pi^3*G[1, 0, u] - 
   ((16*I)/3)*Pi^3*G[1, 1, u] - (128*I)*Pi*G[-1, -1, -1, 0, u] - 
   (128*I)*Pi*G[-1, -1, 0, -1, u] + (160*I)*Pi*G[-1, -1, 0, 0, u] - 
   (64*I)*Pi*G[-1, -1, 1, 0, u] - (128*I)*Pi*G[-1, 0, -1, -1, u] + 
   (160*I)*Pi*G[-1, 0, -1, 0, u] + (160*I)*Pi*G[-1, 0, 0, -1, u] - 
   (152*I)*Pi*G[-1, 0, 0, 0, u] + (48*I)*Pi*G[-1, 0, 1, 0, u] - 
   (64*I)*Pi*G[-1, 1, -1, 0, u] - (64*I)*Pi*G[-1, 1, 0, -1, u] + 
   (80*I)*Pi*G[-1, 1, 0, 0, u] - (32*I)*Pi*G[-1, 1, 1, 0, u] - 
   (128*I)*Pi*G[0, -1, -1, -1, u] + (160*I)*Pi*G[0, -1, -1, 0, u] + 
   (160*I)*Pi*G[0, -1, 0, -1, u] - (152*I)*Pi*G[0, -1, 0, 0, u] + 
   (48*I)*Pi*G[0, -1, 1, 0, u] + (160*I)*Pi*G[0, 0, -1, -1, u] - 
   (152*I)*Pi*G[0, 0, -1, 0, u] - (152*I)*Pi*G[0, 0, 0, -1, u] + 
   (130*I)*Pi*G[0, 0, 0, 0, u] - (36*I)*Pi*G[0, 0, 1, 0, u] + 
   (48*I)*Pi*G[0, 1, -1, 0, u] + (48*I)*Pi*G[0, 1, 0, -1, u] - 
   (60*I)*Pi*G[0, 1, 0, 0, u] + (24*I)*Pi*G[0, 1, 1, 0, u] - 
   (64*I)*Pi*G[1, -1, -1, 0, u] - (64*I)*Pi*G[1, -1, 0, -1, u] + 
   (80*I)*Pi*G[1, -1, 0, 0, u] - (32*I)*Pi*G[1, -1, 1, 0, u] - 
   (64*I)*Pi*G[1, 0, -1, -1, u] + (80*I)*Pi*G[1, 0, -1, 0, u] + 
   (80*I)*Pi*G[1, 0, 0, -1, u] - (76*I)*Pi*G[1, 0, 0, 0, u] + 
   (24*I)*Pi*G[1, 0, 1, 0, u] - (32*I)*Pi*G[1, 1, -1, 0, u] - 
   (32*I)*Pi*G[1, 1, 0, -1, u] + (40*I)*Pi*G[1, 1, 0, 0, u] - 
   (16*I)*Pi*G[1, 1, 1, 0, u] + (16*I)*Pi*G[-1, u]*Zeta[3] - 
   (32*I)*Pi*G[0, u]*Zeta[3] + (8*I)*Pi*G[1, u]*Zeta[3]}, 
 {0, 0, 0, 0, (-I/6)*Pi^3*G[0, u] - (2*I)*Pi*G[0, -1, 0, u] + 
   I*Pi*G[0, 0, 0, u] + (4*I)*Pi*Zeta[3], ((-29*I)/360)*Pi^5 + 
   (2*I)*Pi^3*G[0, -1, u] - ((5*I)/3)*Pi^3*G[0, 0, u] + 
   (I/3)*Pi^3*G[0, 1, u] + (12*I)*Pi*G[0, -1, -1, 0, u] + 
   (4*I)*Pi*G[0, -1, 0, -1, u] - (10*I)*Pi*G[0, -1, 0, 0, u] + 
   (4*I)*Pi*G[0, -1, 1, 0, u] - (8*I)*Pi*G[0, 0, -1, 0, u] - 
   (2*I)*Pi*G[0, 0, 0, -1, u] + (7*I)*Pi*G[0, 0, 0, 0, u] - 
   (2*I)*Pi*G[0, 0, 1, 0, u] + (4*I)*Pi*G[0, 1, -1, 0, u] - 
   (2*I)*Pi*G[0, 1, 0, 0, u] + I*Pi*G[0, u]*Zeta[3]}, 
 {0, 0, 0, (I/12)*Pi^3 + I*Pi*G[-1, 0, u] - (I/2)*Pi*G[0, 0, u], 
  (-I)*Pi^3*G[-1, u] + ((5*I)/6)*Pi^3*G[0, u] - (I/6)*Pi^3*G[1, u] - 
   (6*I)*Pi*G[-1, -1, 0, u] - (2*I)*Pi*G[-1, 0, -1, u] + 
   (5*I)*Pi*G[-1, 0, 0, u] - (2*I)*Pi*G[-1, 1, 0, u] + 
   (4*I)*Pi*G[0, -1, 0, u] + I*Pi*G[0, 0, -1, u] - 
   ((7*I)/2)*Pi*G[0, 0, 0, u] + I*Pi*G[0, 1, 0, u] - 
   (2*I)*Pi*G[1, -1, 0, u] + I*Pi*G[1, 0, 0, u] - (I/2)*Pi*Zeta[3], 
  ((-23*I)/240)*Pi^5 + ((16*I)/3)*Pi^3*G[-1, -1, u] - 
   (5*I)*Pi^3*G[-1, 0, u] + (2*I)*Pi^3*G[-1, 1, u] - 
   ((14*I)/3)*Pi^3*G[0, -1, u] + ((49*I)/12)*Pi^3*G[0, 0, u] - 
   ((7*I)/6)*Pi^3*G[0, 1, u] + (2*I)*Pi^3*G[1, -1, u] - 
   ((5*I)/3)*Pi^3*G[1, 0, u] + (I/3)*Pi^3*G[1, 1, u] + 
   (28*I)*Pi*G[-1, -1, -1, 0, u] + (12*I)*Pi*G[-1, -1, 0, -1, u] - 
   (26*I)*Pi*G[-1, -1, 0, 0, u] + (12*I)*Pi*G[-1, -1, 1, 0, u] + 
   (4*I)*Pi*G[-1, 0, -1, -1, u] - (22*I)*Pi*G[-1, 0, -1, 0, u] - 
   (10*I)*Pi*G[-1, 0, 0, -1, u] + (21*I)*Pi*G[-1, 0, 0, 0, u] - 
   (8*I)*Pi*G[-1, 0, 1, 0, u] + (12*I)*Pi*G[-1, 1, -1, 0, u] + 
   (4*I)*Pi*G[-1, 1, 0, -1, u] - (10*I)*Pi*G[-1, 1, 0, 0, u] + 
   (4*I)*Pi*G[-1, 1, 1, 0, u] - (20*I)*Pi*G[0, -1, -1, 0, u] - 
   (8*I)*Pi*G[0, -1, 0, -1, u] + (20*I)*Pi*G[0, -1, 0, 0, u] - 
   (8*I)*Pi*G[0, -1, 1, 0, u] - (2*I)*Pi*G[0, 0, -1, -1, u] + 
   (15*I)*Pi*G[0, 0, -1, 0, u] + (7*I)*Pi*G[0, 0, 0, -1, u] - 
   (16*I)*Pi*G[0, 0, 0, 0, u] + (6*I)*Pi*G[0, 0, 1, 0, u] - 
   (8*I)*Pi*G[0, 1, -1, 0, u] - (2*I)*Pi*G[0, 1, 0, -1, u] + 
   (6*I)*Pi*G[0, 1, 0, 0, u] - (2*I)*Pi*G[0, 1, 1, 0, u] + 
   (12*I)*Pi*G[1, -1, -1, 0, u] + (4*I)*Pi*G[1, -1, 0, -1, u] - 
   (10*I)*Pi*G[1, -1, 0, 0, u] + (4*I)*Pi*G[1, -1, 1, 0, u] - 
   (8*I)*Pi*G[1, 0, -1, 0, u] - (2*I)*Pi*G[1, 0, 0, -1, u] + 
   (7*I)*Pi*G[1, 0, 0, 0, u] - (2*I)*Pi*G[1, 0, 1, 0, u] + 
   (4*I)*Pi*G[1, 1, -1, 0, u] - (2*I)*Pi*G[1, 1, 0, 0, u] + 
   (4*I)*Pi*G[0, u]*Zeta[3] + I*Pi*G[1, u]*Zeta[3]}, 
 {0, 0, 0, (-I/4)*Pi^3 + (I/2)*Pi*G[0, 0, u], 
  I*Pi^3*G[-1, u] - ((3*I)/4)*Pi^3*G[0, u] - (2*I)*Pi*G[-1, 0, 0, u] - 
   I*Pi*G[0, 0, -1, u] + (2*I)*Pi*G[0, 0, 0, u] - I*Pi*G[0, 1, 0, u] - 
   ((9*I)/2)*Pi*Zeta[3], ((2*I)/9)*Pi^5 - (4*I)*Pi^3*G[-1, -1, u] + 
   ((7*I)/2)*Pi^3*G[-1, 0, u] + ((5*I)/3)*Pi^3*G[0, -1, u] - 
   ((7*I)/4)*Pi^3*G[0, 0, u] + (I/2)*Pi^3*G[0, 1, u] + 
   (8*I)*Pi*G[-1, -1, 0, 0, u] + (6*I)*Pi*G[-1, 0, -1, 0, u] + 
   (4*I)*Pi*G[-1, 0, 0, -1, u] - (11*I)*Pi*G[-1, 0, 0, 0, u] + 
   (4*I)*Pi*G[-1, 0, 1, 0, u] - (4*I)*Pi*G[0, -1, -1, 0, u] - 
   (2*I)*Pi*G[0, -1, 0, 0, u] + (2*I)*Pi*G[0, 0, -1, -1, u] - 
   (2*I)*Pi*G[0, 0, -1, 0, u] - (4*I)*Pi*G[0, 0, 0, -1, u] + 
   ((11*I)/2)*Pi*G[0, 0, 0, 0, u] - (3*I)*Pi*G[0, 0, 1, 0, u] + 
   (2*I)*Pi*G[0, 1, 0, -1, u] - (2*I)*Pi*G[0, 1, 0, 0, u] + 
   (2*I)*Pi*G[0, 1, 1, 0, u] + (6*I)*Pi*G[-1, u]*Zeta[3] - 
   ((9*I)/2)*Pi*G[0, u]*Zeta[3]}, 
 {0, 0, 0, 0, (2*I)*Pi^3*G[-1, u] - I*Pi^3*G[0, u] - 
   (4*I)*Pi*G[-1, 0, 0, u] + (2*I)*Pi*G[0, 0, 0, u] - (4*I)*Pi*Zeta[3], 
  ((83*I)/180)*Pi^5 - (4*I)*Pi^3*G[-1, -1, u] + ((32*I)/3)*Pi^3*G[-1, 0, u] + 
   (2*I)*Pi^3*G[0, -1, u] - ((16*I)/3)*Pi^3*G[0, 0, u] + 
   (8*I)*Pi*G[-1, -1, 0, 0, u] + (16*I)*Pi*G[-1, 0, -1, 0, u] + 
   (8*I)*Pi*G[-1, 0, 0, -1, u] - (28*I)*Pi*G[-1, 0, 0, 0, u] + 
   (24*I)*Pi*G[-1, 0, 1, 0, u] - (4*I)*Pi*G[0, -1, 0, 0, u] - 
   (8*I)*Pi*G[0, 0, -1, 0, u] - (4*I)*Pi*G[0, 0, 0, -1, u] + 
   (14*I)*Pi*G[0, 0, 0, 0, u] - (12*I)*Pi*G[0, 0, 1, 0, u] + 
   (20*I)*Pi*G[-1, u]*Zeta[3] - (10*I)*Pi*G[0, u]*Zeta[3]}, 
 {0, 0, 0, (-I/2)*Pi^3 + I*Pi*G[0, 0, u], I*Pi^3*G[-1, u] - 
   ((5*I)/2)*Pi^3*G[0, u] - (2*I)*Pi*G[-1, 0, 0, u] - 
   (4*I)*Pi*G[0, -1, 0, u] - (4*I)*Pi*G[0, 0, -1, u] + 
   (8*I)*Pi*G[0, 0, 0, u] - (6*I)*Pi*G[0, 1, 0, u] - (7*I)*Pi*Zeta[3], 
  ((19*I)/20)*Pi^5 - (6*I)*Pi^3*G[-1, -1, u] + (7*I)*Pi^3*G[-1, 0, u] + 
   (11*I)*Pi^3*G[0, -1, u] - ((21*I)/2)*Pi^3*G[0, 0, u] + 
   (12*I)*Pi^3*G[0, 1, u] + (12*I)*Pi*G[-1, -1, 0, 0, u] + 
   (8*I)*Pi*G[-1, 0, -1, 0, u] + (8*I)*Pi*G[-1, 0, 0, -1, u] - 
   (20*I)*Pi*G[-1, 0, 0, 0, u] + (12*I)*Pi*G[-1, 0, 1, 0, u] + 
   (16*I)*Pi*G[0, -1, -1, 0, u] + (16*I)*Pi*G[0, -1, 0, -1, u] - 
   (34*I)*Pi*G[0, -1, 0, 0, u] + (24*I)*Pi*G[0, -1, 1, 0, u] + 
   (16*I)*Pi*G[0, 0, -1, -1, u] - (32*I)*Pi*G[0, 0, -1, 0, u] - 
   (32*I)*Pi*G[0, 0, 0, -1, u] + (41*I)*Pi*G[0, 0, 0, 0, u] - 
   (36*I)*Pi*G[0, 0, 1, 0, u] + (24*I)*Pi*G[0, 1, -1, 0, u] + 
   (24*I)*Pi*G[0, 1, 0, -1, u] - (42*I)*Pi*G[0, 1, 0, 0, u] + 
   (36*I)*Pi*G[0, 1, 1, 0, u] + (22*I)*Pi*G[-1, u]*Zeta[3] - 
   (29*I)*Pi*G[0, u]*Zeta[3]}, {0, 0, 0, (-I/2)*Pi^3 + I*Pi*G[0, 0, u], 
  I*Pi^3*G[-1, u] - ((7*I)/6)*Pi^3*G[0, u] - (2*I)*Pi*G[-1, 0, 0, u] - 
   (4*I)*Pi*G[0, -1, 0, u] - (4*I)*Pi*G[0, 0, -1, u] + 
   (6*I)*Pi*G[0, 0, 0, u] - (2*I)*Pi*G[0, 1, 0, u] - I*Pi*Zeta[3], 
  ((71*I)/180)*Pi^5 - (6*I)*Pi^3*G[-1, -1, u] + ((5*I)/3)*Pi^3*G[-1, 0, u] + 
   ((17*I)/3)*Pi^3*G[0, -1, u] - ((23*I)/6)*Pi^3*G[0, 0, u] + 
   ((4*I)/3)*Pi^3*G[0, 1, u] + (12*I)*Pi*G[-1, -1, 0, 0, u] + 
   (8*I)*Pi*G[-1, 0, -1, 0, u] + (8*I)*Pi*G[-1, 0, 0, -1, u] - 
   (12*I)*Pi*G[-1, 0, 0, 0, u] - (4*I)*Pi*G[-1, 0, 1, 0, u] + 
   (16*I)*Pi*G[0, -1, -1, 0, u] + (16*I)*Pi*G[0, -1, 0, -1, u] - 
   (26*I)*Pi*G[0, -1, 0, 0, u] + (8*I)*Pi*G[0, -1, 1, 0, u] + 
   (16*I)*Pi*G[0, 0, -1, -1, u] - (24*I)*Pi*G[0, 0, -1, 0, u] - 
   (24*I)*Pi*G[0, 0, 0, -1, u] + (25*I)*Pi*G[0, 0, 0, 0, u] - 
   (4*I)*Pi*G[0, 0, 1, 0, u] + (8*I)*Pi*G[0, 1, -1, 0, u] + 
   (8*I)*Pi*G[0, 1, 0, -1, u] - (10*I)*Pi*G[0, 1, 0, 0, u] + 
   (4*I)*Pi*G[0, 1, 1, 0, u] - (2*I)*Pi*G[-1, u]*Zeta[3] - 
   I*Pi*G[0, u]*Zeta[3]}, {0, 0, 0, 0, 0, 
  (I/18)*Pi^5 + (2*I)*Pi^3*G[-1, -1, u] - ((7*I)/6)*Pi^3*G[-1, 0, u] - 
   I*Pi^3*G[0, -1, u] - (I/6)*Pi^3*G[0, 0, u] - (4*I)*Pi*G[-1, -1, 0, 0, u] - 
   (2*I)*Pi*G[-1, 0, -1, 0, u] + (3*I)*Pi*G[-1, 0, 0, 0, u] + 
   (2*I)*Pi*G[0, -1, 0, 0, u] + I*Pi*G[0, 0, -1, 0, u]}, 
 {0, 0, 0, 0, ((-3*I)/4)*Pi^3*G[0, u] + ((3*I)/2)*Pi*G[0, 0, 0, u], 
  ((103*I)/240)*Pi^5 + ((3*I)/2)*Pi^3*G[-1, 0, u] - (2*I)*Pi^3*G[0, -1, u] - 
   ((13*I)/3)*Pi^3*G[0, 0, u] + ((3*I)/2)*Pi^3*G[1, 0, u] - 
   (3*I)*Pi*G[-1, 0, 0, 0, u] + (4*I)*Pi*G[0, -1, 0, 0, u] - 
   (5*I)*Pi*G[0, 0, -1, 0, u] - (3*I)*Pi*G[0, 0, 0, -1, u] + 
   ((21*I)/2)*Pi*G[0, 0, 0, 0, u] - (11*I)*Pi*G[0, 0, 1, 0, u] - 
   (3*I)*Pi*G[1, 0, 0, 0, u] - ((11*I)/2)*Pi*G[0, u]*Zeta[3]}, 
 {0, 0, 0, 0, 0, (I/12)*Pi^5 - I*Pi^3*G[0, 0, u] + 
   (2*I)*Pi*G[0, 0, 0, 0, u]}, {0, 0, 0, 0, (I/2)*Pi^3*G[0, u] - 
   I*Pi*G[0, 0, 0, u], ((-41*I)/90)*Pi^5 - (2*I)*Pi^3*G[-1, 0, u] + 
   (2*I)*Pi^3*G[0, -1, u] + ((23*I)/6)*Pi^3*G[0, 0, u] - I*Pi^3*G[1, 0, u] + 
   (4*I)*Pi*G[-1, 0, 0, 0, u] - (4*I)*Pi*G[0, -1, 0, 0, u] + 
   (4*I)*Pi*G[0, 0, -1, 0, u] + (4*I)*Pi*G[0, 0, 0, -1, u] - 
   (10*I)*Pi*G[0, 0, 0, 0, u] + (10*I)*Pi*G[0, 0, 1, 0, u] + 
   (2*I)*Pi*G[1, 0, 0, 0, u] + (7*I)*Pi*G[0, u]*Zeta[3]}, 
 {0, 0, 0, 0, 0, ((83*I)/180)*Pi^5 + (I/3)*Pi^3*G[0, 0, u] + 
   ((4*I)/3)*Pi^3*G[0, 1, u] + (8*I)*Pi*G[0, 0, 0, -1, u] - 
   (6*I)*Pi*G[0, 0, 0, 0, u] - (16*I)*Pi*G[0, 1, 0, -1, u] + 
   (8*I)*Pi*G[0, 1, 0, 0, u] + (12*I)*Pi*G[0, u]*Zeta[3]}}

